Operator product expansion for the non-local gluon condensate

We consider the short-distance expansion of the product of two gluon field strength tensors connected by a straight-line-ordered Wilson line. The vacuum expectation value of this nonlocal operator is a common object in studies of the QCD vacuum structure, whereas its nucleon expectation value is known as the gluon quasi-parton distribution and is receiving a lot of attention as a tool to extract gluon distribution functions from lattice calculations. Extending our previous study, we calculate the three-loop coefficient functions of the scalar operators in the operator product expansion up to dimension four. As a by-product, the three-loop anomalous dimension of the nonlocal two-gluon operator is obtained as well.

==> anc/ad.mres <==
be = a*((-11*ca)/3 + (4*nf*tr)/3) + a^2*((-34*ca^2)/3 + (20*ca*nf*tr)/3 + 
       4*cf*nf*tr) + a^3*((-2857*ca^3)/54 + (1415*ca^2*nf*tr)/27 + 
       (205*ca*cf*nf*tr)/9 - 2*cf^2*nf*tr - (158*ca*nf^2*tr^2)/27 - 
       (44*cf*nf^2*tr^2)/9)
 
gm = -3*a*cf + a^2*((-97*ca*cf)/6 - (3*cf^2)/2 + (10*cf*nf*tr)/3) + 
     a^3*((-11413*ca^2*cf)/108 + (129*ca*cf^2)/4 - (129*cf^3)/2 + 
       (556*ca*cf*nf*tr)/27 + 46*cf^2*nf*tr + (140*cf*nf^2*tr^2)/27 + 
       48*ca*cf*nf*tr*z3 - 48*cf^2*nf*tr*z3)
 
gO11 = a*((11*ca)/3 - (4*nf*tr)/3) + a^2*((68*ca^2)/3 - (40*ca*nf*tr)/3 - 
       8*cf*nf*tr) + a^3*((2857*ca^3)/18 - (1415*ca^2*nf*tr)/9 - 
       (205*ca*cf*nf*tr)/3 + 6*cf^2*nf*tr + (158*ca*nf^2*tr^2)/9 + 
       (44*cf*nf^2*tr^2)/3)
 
gO12 = -12*a*cf + a^2*((-388*ca*cf)/3 - 12*cf^2 + (80*cf*nf*tr)/3) + 
     a^3*((-11413*ca^2*cf)/9 + 387*ca*cf^2 - 774*cf^3 + 
       (2224*ca*cf*nf*tr)/9 + 552*cf^2*nf*tr + (560*cf*nf^2*tr^2)/9 + 
       576*ca*cf*nf*tr*z3 - 576*cf^2*nf*tr*z3)
 
g0di = -dR/(16*Pi^2) - (a*cf*dR)/(4*Pi^2) - (109*a^2*ca*cf*dR)/(32*Pi^2) + 
     (131*a^2*cf^2*dR)/(32*Pi^2) + (3*a^2*cf*dR*tr)/Pi^2 + 
     (5*a^2*cf*dR*nf*tr)/(8*Pi^2) + (3*a^2*ca*cf*dR*z3)/(2*Pi^2) - 
     (3*a^2*cf^2*dR*z3)/Pi^2
 
g0nd = (3*a^2*cf*dR*tr)/Pi^2
 
gtt = -(a*ca) + a^2*((-34*ca^2)/9 + (2*ca^2*Pi^2)/3 + (26*ca*nf*tr)/9) + 
     a^3*((-899*ca^3)/54 - (10*ca^3*Pi^2)/27 + (2*ca^3*Pi^4)/3 + 
       (260*ca^2*nf*tr)/27 + (49*ca*cf*nf*tr)/3 + (32*ca^2*nf*Pi^2*tr)/27 - 
       (4*ca^2*nf*Pi^4*tr)/9 + (8*ca*nf^2*tr^2)/9 - 4*ca^3*z3 + 
       16*ca^2*nf*tr*z3 - 16*ca*cf*nf*tr*z3)
 
gpt = (2*a^2*ca^2*Pi^2)/3 + a^3*((8*ca^3*Pi^2)/27 + (2*ca^3*Pi^4)/3 + 
       (44*ca^2*nf*Pi^2*tr)/27 - (4*ca^2*nf*Pi^4*tr)/9)


==> anc/rc.mres <==
Ztt = 1 + (a*ca)/ep + a^2*(((17*ca^2)/9 - (ca^2*Pi^2)/3 - (13*ca*nf*tr)/9)/
        ep + ((-4*ca^2)/3 + (2*ca*nf*tr)/3)/ep^2) + 
     a^3*(((-527*ca^3)/81 + (13*ca^3*Pi^2)/27 + (485*ca^2*nf*tr)/81 + 
         (4*ca*cf*nf*tr)/3 - (8*ca^2*nf*Pi^2*tr)/27 - (104*ca*nf^2*tr^2)/81)/
        ep^2 + ((76*ca^3)/27 - (70*ca^2*nf*tr)/27 + (16*ca*nf^2*tr^2)/27)/
        ep^3 + ((899*ca^3)/162 + (10*ca^3*Pi^2)/81 - (2*ca^3*Pi^4)/9 - 
         (260*ca^2*nf*tr)/81 - (49*ca*cf*nf*tr)/9 - (32*ca^2*nf*Pi^2*tr)/81 + 
         (4*ca^2*nf*Pi^4*tr)/27 - (8*ca*nf^2*tr^2)/27 + (4*ca^3*z3)/3 - 
         (16*ca^2*nf*tr*z3)/3 + (16*ca*cf*nf*tr*z3)/3)/ep)
 
Zpt = 1 - (a^2*ca^2*Pi^2)/(3*ep) + 
     a^3*(((22*ca^3*Pi^2)/27 - (8*ca^2*nf*Pi^2*tr)/27)/ep^2 + 
       ((-8*ca^3*Pi^2)/81 - (2*ca^3*Pi^4)/9 - (44*ca^2*nf*Pi^2*tr)/81 + 
         (4*ca^2*nf*Pi^4*tr)/27)/ep)


==> anc/sCF.mres <==
sPimq4tt = a*om^3*((4*ng)/3 + (8*ng*sLn)/3 + (4*Im1*ng*Pi*x)/3) + 
     a^2*(om*((-80*cf*dR*m2q)/3 - 32*cf*dR*m2q*sLn - 16*cf*dR*Im1*m2q*Pi*x) + 
       ((7*cf*dR*m4q)/3 + (4*cf*dR*m4q*Pi^2)/3 - 8*cf*dR*m4q*sLn + 
         8*cf*dR*m4q*sLn^2 - 4*cf*dR*Im1*m4q*Pi*x + 8*cf*dR*Im1*m4q*Pi*sLn*
          x - 2*cf*dR*m4q*Pi^2*x^2)/om + om^3*((-1448*cf*dR*nf)/81 + 
         (4684*ca*ng)/81 - (16*cf*dR*nf*Pi^2)/27 + (92*ca*ng*Pi^2)/27 - 
         (416*cf*dR*nf*sLn)/27 + (1072*ca*ng*sLn)/27 + (32*ca*ng*Pi^2*sLn)/
          9 - (32*cf*dR*nf*sLn^2)/9 + (40*ca*ng*sLn^2)/9 - 
         (208*cf*dR*Im1*nf*Pi*x)/27 + (536*ca*Im1*ng*Pi*x)/27 + 
         (16*ca*Im1*ng*Pi^3*x)/9 - (32*cf*dR*Im1*nf*Pi*sLn*x)/9 + 
         (40*ca*Im1*ng*Pi*sLn*x)/9 + (8*cf*dR*nf*Pi^2*x^2)/9 - 
         (10*ca*ng*Pi^2*x^2)/9 - (64*ca*ng*z3)/3)) + 
     a^3*(((19*ca*cf*dR*m4q)/18 - (487*cf^2*dR*m4q)/18 + 
         (298*ca*cf*dR*m4q*Pi^2)/27 - (28*cf^2*dR*m4q*Pi^2)/3 + 
         (4*ca*cf*dR*m4q*Pi^4)/45 - (8*cf^2*dR*m4q*Pi^4)/45 - 
         (652*ca*cf*dR*m4q*sLn)/9 + (364*cf^2*dR*m4q*sLn)/3 + 
         (104*ca*cf*dR*m4q*Pi^2*sLn)/9 + 32*cf^2*dR*m4q*Pi^2*sLn + 
         (508*ca*cf*dR*m4q*sLn^2)/9 - 56*cf^2*dR*m4q*sLn^2 + 
         (416*ca*cf*dR*m4q*sLn^3)/9 + 64*cf^2*dR*m4q*sLn^3 - 
         (16*cf*dR*m4di*tr)/9 - (16*cf*dR*m4nd*tr)/9 + (206*cf*dR*m4q*nf*tr)/
          9 + (80*cf*dR*m4q*nf*Pi^2*tr)/27 + 64*cf*dR*m4di*sLn*tr + 
         64*cf*dR*m4nd*sLn*tr - (208*cf*dR*m4q*nf*sLn*tr)/9 - 
         (128*cf*dR*m4q*nf*Pi^2*sLn*tr)/9 + (160*cf*dR*m4q*nf*sLn^2*tr)/9 - 
         (256*cf*dR*m4q*nf*sLn^3*tr)/9 - (326*ca*cf*dR*Im1*m4q*Pi*x)/9 + 
         (182*cf^2*dR*Im1*m4q*Pi*x)/3 + (52*ca*cf*dR*Im1*m4q*Pi^3*x)/9 + 
         16*cf^2*dR*Im1*m4q*Pi^3*x + (508*ca*cf*dR*Im1*m4q*Pi*sLn*x)/9 - 
         56*cf^2*dR*Im1*m4q*Pi*sLn*x + (208*ca*cf*dR*Im1*m4q*Pi*sLn^2*x)/3 + 
         96*cf^2*dR*Im1*m4q*Pi*sLn^2*x + 32*cf*dR*Im1*m4di*Pi*tr*x + 
         32*cf*dR*Im1*m4nd*Pi*tr*x - (104*cf*dR*Im1*m4q*nf*Pi*tr*x)/9 - 
         (64*cf*dR*Im1*m4q*nf*Pi^3*tr*x)/9 + (160*cf*dR*Im1*m4q*nf*Pi*sLn*tr*
           x)/9 - (128*cf*dR*Im1*m4q*nf*Pi*sLn^2*tr*x)/3 - 
         (127*ca*cf*dR*m4q*Pi^2*x^2)/9 + 14*cf^2*dR*m4q*Pi^2*x^2 - 
         (104*ca*cf*dR*m4q*Pi^2*sLn*x^2)/3 - 48*cf^2*dR*m4q*Pi^2*sLn*x^2 - 
         (40*cf*dR*m4q*nf*Pi^2*tr*x^2)/9 + (64*cf*dR*m4q*nf*Pi^2*sLn*tr*x^2)/
          3 - (52*ca*cf*dR*Im1*m4q*Pi^3*x^3)/9 - 8*cf^2*dR*Im1*m4q*Pi^3*x^3 + 
         (32*cf*dR*Im1*m4q*nf*Pi^3*tr*x^3)/9 - (616*ca*cf*dR*m4q*z3)/9 - 
         (272*cf^2*dR*m4q*z3)/3 + 32*ca*cf*dR*m4q*sLn*z3 - 
         64*cf^2*dR*m4q*sLn*z3 + (320*cf*dR*m4q*nf*tr*z3)/9 + 
         16*ca*cf*dR*Im1*m4q*Pi*x*z3 - 32*cf^2*dR*Im1*m4q*Pi*x*z3)/om + 
       om*((-7520*ca*cf*dR*m2q)/9 - (5792*cf^2*dR*m2q)/9 - 
         (1120*ca*cf*dR*m2q*Pi^2)/27 - 32*cf^2*dR*m2q*Pi^2 + 
         (392*ca*cf*dR*m2q*Pi^4)/405 - (6784*ca*cf*dR*m2q*sLn)/9 - 
         448*cf^2*dR*m2q*sLn - (64*ca*cf*dR*m2q*Pi^2*sLn)/9 - 
         (32*ca*cf*dR*m2q*Pi^4*sLn)/135 - (512*ca*cf*dR*m2q*sLn^2)/3 - 
         192*cf^2*dR*m2q*sLn^2 + 256*cf*dR*m2q*nf*tr + 
         (128*cf*dR*m2q*nf*Pi^2*tr)/9 + (2048*cf*dR*m2q*nf*sLn*tr)/9 + 
         (256*cf*dR*m2q*nf*sLn^2*tr)/3 - (3392*ca*cf*dR*Im1*m2q*Pi*x)/9 - 
         224*cf^2*dR*Im1*m2q*Pi*x - (32*ca*cf*dR*Im1*m2q*Pi^3*x)/9 - 
         (16*ca*cf*dR*Im1*m2q*Pi^5*x)/135 - (512*ca*cf*dR*Im1*m2q*Pi*sLn*x)/
          3 - 192*cf^2*dR*Im1*m2q*Pi*sLn*x + (1024*cf*dR*Im1*m2q*nf*Pi*tr*x)/
          9 + (256*cf*dR*Im1*m2q*nf*Pi*sLn*tr*x)/3 + 
         (128*ca*cf*dR*m2q*Pi^2*x^2)/3 + 48*cf^2*dR*m2q*Pi^2*x^2 - 
         (64*cf*dR*m2q*nf*Pi^2*tr*x^2)/3 - (320*ca*cf*dR*m2q*z3)/9 + 
         64*cf^2*dR*m2q*z3 - (320*ca*cf*dR*m2q*Pi^2*z3)/27 - 
         64*ca*cf*dR*m2q*sLn*z3 - 32*ca*cf*dR*Im1*m2q*Pi*x*z3 + 
         (992*ca*cf*dR*m2q*z5)/9) + om^3*((-1997228*ca*cf*dR*nf)/2187 - 
         (3334*cf^2*dR*nf)/27 + (3410687*ca^2*ng)/2187 - 
         (17728*ca*cf*dR*nf*Pi^2)/243 - (16*cf^2*dR*nf*Pi^2)/9 + 
         (16648*ca^2*ng*Pi^2)/81 - (296*ca*cf*dR*nf*Pi^4)/135 + 
         (16*cf^2*dR*nf*Pi^4)/135 + (46*ca^2*ng*Pi^4)/9 - 
         (164704*ca*cf*dR*nf*sLn)/243 - (232*cf^2*dR*nf*sLn)/3 + 
         (249292*ca^2*ng*sLn)/243 - (3904*ca*cf*dR*nf*Pi^2*sLn)/81 + 
         (11776*ca^2*ng*Pi^2*sLn)/81 - (15424*ca*cf*dR*nf*sLn^2)/81 - 
         (32*cf^2*dR*nf*sLn^2)/3 + (17968*ca^2*ng*sLn^2)/81 - 
         (256*ca*cf*dR*nf*Pi^2*sLn^2)/27 + (608*ca^2*ng*Pi^2*sLn^2)/27 - 
         (1664*ca*cf*dR*nf*sLn^3)/81 + (1280*ca^2*ng*sLn^3)/81 + 
         (267584*cf*dR*nf^2*tr)/2187 + (1664*cf*dR*nf^2*Pi^2*tr)/243 + 
         (26752*cf*dR*nf^2*sLn*tr)/243 + (256*cf*dR*nf^2*Pi^2*sLn*tr)/81 + 
         (3328*cf*dR*nf^2*sLn^2*tr)/81 + (512*cf*dR*nf^2*sLn^3*tr)/81 - 
         (82352*ca*cf*dR*Im1*nf*Pi*x)/243 - (116*cf^2*dR*Im1*nf*Pi*x)/3 + 
         (124646*ca^2*Im1*ng*Pi*x)/243 - (1952*ca*cf*dR*Im1*nf*Pi^3*x)/81 + 
         (5888*ca^2*Im1*ng*Pi^3*x)/81 - (15424*ca*cf*dR*Im1*nf*Pi*sLn*x)/81 - 
         (32*cf^2*dR*Im1*nf*Pi*sLn*x)/3 + (17968*ca^2*Im1*ng*Pi*sLn*x)/81 - 
         (256*ca*cf*dR*Im1*nf*Pi^3*sLn*x)/27 + (608*ca^2*Im1*ng*Pi^3*sLn*x)/
          27 - (832*ca*cf*dR*Im1*nf*Pi*sLn^2*x)/27 + 
         (640*ca^2*Im1*ng*Pi*sLn^2*x)/27 + (13376*cf*dR*Im1*nf^2*Pi*tr*x)/
          243 + (128*cf*dR*Im1*nf^2*Pi^3*tr*x)/81 + 
         (3328*cf*dR*Im1*nf^2*Pi*sLn*tr*x)/81 + (256*cf*dR*Im1*nf^2*Pi*sLn^2*
           tr*x)/27 + (3856*ca*cf*dR*nf*Pi^2*x^2)/81 + 
         (8*cf^2*dR*nf*Pi^2*x^2)/3 - (4492*ca^2*ng*Pi^2*x^2)/81 + 
         (64*ca*cf*dR*nf*Pi^4*x^2)/27 - (152*ca^2*ng*Pi^4*x^2)/27 + 
         (416*ca*cf*dR*nf*Pi^2*sLn*x^2)/27 - (320*ca^2*ng*Pi^2*sLn*x^2)/27 - 
         (832*cf*dR*nf^2*Pi^2*tr*x^2)/81 - (128*cf*dR*nf^2*Pi^2*sLn*tr*x^2)/
          27 + (208*ca*cf*dR*Im1*nf*Pi^3*x^3)/81 - (160*ca^2*Im1*ng*Pi^3*x^3)/
          81 - (64*cf*dR*Im1*nf^2*Pi^3*tr*x^3)/81 + (15952*ca*cf*dR*nf*z3)/
          81 + (608*cf^2*dR*nf*z3)/9 - (60184*ca^2*ng*z3)/81 - 
         (352*ca^2*ng*Pi^2*z3)/9 + 64*ca*cf*dR*nf*sLn*z3 + 
         (128*cf^2*dR*nf*sLn*z3)/3 - 272*ca^2*ng*sLn*z3 - 
         (640*cf*dR*nf^2*tr*z3)/81 + 32*ca*cf*dR*Im1*nf*Pi*x*z3 + 
         (64*cf^2*dR*Im1*nf*Pi*x*z3)/3 - 136*ca^2*Im1*ng*Pi*x*z3 + 
         (640*ca^2*ng*z5)/3))
 
sCO2tt = (a*g^2*((2*cf)/3 - 2*cf*sLn - cf*Im1*Pi*x))/om + 
     (a^2*g^2*((19*ca*cf)/12 + cf^2/12 + (ca*cf*Pi^2)/3 - (211*ca*cf*sLn)/9 - 
        2*cf^2*sLn - (20*ca*cf*sLn^2)/3 + 3*cf*nf*tr + (8*cf*nf*Pi^2*tr)/9 + 
        (8*cf*nf*sLn*tr)/9 + (16*cf*nf*sLn^2*tr)/3 - (211*ca*cf*Im1*Pi*x)/
         18 - cf^2*Im1*Pi*x - (20*ca*cf*Im1*Pi*sLn*x)/3 + 
        (4*cf*Im1*nf*Pi*tr*x)/9 + (16*cf*Im1*nf*Pi*sLn*tr*x)/3 + 
        (5*ca*cf*Pi^2*x^2)/3 - (4*cf*nf*Pi^2*tr*x^2)/3))/om + 
     (a^3*g^2*((24113*ca^2*cf)/486 - (4241*ca*cf^2)/108 + (77*cf^3)/3 - 
        (8501*ca^2*cf*Pi^2)/162 + (535*ca*cf^2*Pi^2)/81 + 
        (311*ca^2*cf*Pi^4)/270 - (4*ca*cf^2*Pi^4)/15 - 
        (6587*ca^2*cf*sLn)/18 + 57*ca*cf^2*sLn - 129*cf^3*sLn - 
        2*ca^2*cf*Pi^2*sLn - (526*ca^2*cf*sLn^2)/3 - 14*ca*cf^2*sLn^2 - 
        (16*ca^2*cf*Pi^2*sLn^2)/3 - (320*ca^2*cf*sLn^3)/9 + 
        (3215*ca*cf*nf*tr)/243 + (17*cf^2*nf*tr)/3 + (428*ca*cf*nf*Pi^2*tr)/
         27 + (8*cf^2*nf*Pi^2*tr)/3 - (92*ca*cf*nf*Pi^4*tr)/135 - 
        (4*cf^2*nf*Pi^4*tr)/15 + (3064*ca*cf*nf*sLn*tr)/27 + 
        (260*cf^2*nf*sLn*tr)/3 + (104*ca*cf*nf*Pi^2*sLn*tr)/9 + 
        (856*ca*cf*nf*sLn^2*tr)/9 + 16*cf^2*nf*sLn^2*tr + 
        (416*ca*cf*nf*sLn^3*tr)/9 + (1198*cf*nf^2*tr^2)/243 - 
        (16*cf*nf^2*Pi^2*tr^2)/27 - (368*cf*nf^2*sLn*tr^2)/27 - 
        (64*cf*nf^2*Pi^2*sLn*tr^2)/9 - (32*cf*nf^2*sLn^2*tr^2)/9 - 
        (128*cf*nf^2*sLn^3*tr^2)/9 - (6587*ca^2*cf*Im1*Pi*x)/36 + 
        (57*ca*cf^2*Im1*Pi*x)/2 - (129*cf^3*Im1*Pi*x)/2 - 
        ca^2*cf*Im1*Pi^3*x - (526*ca^2*cf*Im1*Pi*sLn*x)/3 - 
        14*ca*cf^2*Im1*Pi*sLn*x - (16*ca^2*cf*Im1*Pi^3*sLn*x)/3 - 
        (160*ca^2*cf*Im1*Pi*sLn^2*x)/3 + (1532*ca*cf*Im1*nf*Pi*tr*x)/27 + 
        (130*cf^2*Im1*nf*Pi*tr*x)/3 + (52*ca*cf*Im1*nf*Pi^3*tr*x)/9 + 
        (856*ca*cf*Im1*nf*Pi*sLn*tr*x)/9 + 16*cf^2*Im1*nf*Pi*sLn*tr*x + 
        (208*ca*cf*Im1*nf*Pi*sLn^2*tr*x)/3 - (184*cf*Im1*nf^2*Pi*tr^2*x)/27 - 
        (32*cf*Im1*nf^2*Pi^3*tr^2*x)/9 - (32*cf*Im1*nf^2*Pi*sLn*tr^2*x)/9 - 
        (64*cf*Im1*nf^2*Pi*sLn^2*tr^2*x)/3 + (263*ca^2*cf*Pi^2*x^2)/6 + 
        (7*ca*cf^2*Pi^2*x^2)/2 + (4*ca^2*cf*Pi^4*x^2)/3 + 
        (80*ca^2*cf*Pi^2*sLn*x^2)/3 - (214*ca*cf*nf*Pi^2*tr*x^2)/9 - 
        4*cf^2*nf*Pi^2*tr*x^2 - (104*ca*cf*nf*Pi^2*sLn*tr*x^2)/3 + 
        (8*cf*nf^2*Pi^2*tr^2*x^2)/9 + (32*cf*nf^2*Pi^2*sLn*tr^2*x^2)/3 + 
        (40*ca^2*cf*Im1*Pi^3*x^3)/9 - (52*ca*cf*Im1*nf*Pi^3*tr*x^3)/9 + 
        (16*cf*Im1*nf^2*Pi^3*tr^2*x^3)/9 + (191*ca^2*cf*z3)/9 + 
        (656*ca*cf^2*z3)/9 - 52*cf^3*z3 + (212*ca^2*cf*Pi^2*z3)/9 + 
        32*ca^2*cf*sLn*z3 - (496*ca*cf*nf*tr*z3)/9 + 32*cf^2*nf*tr*z3 + 
        96*ca*cf*nf*sLn*tr*z3 - 96*cf^2*nf*sLn*tr*z3 + (160*cf*nf^2*tr^2*z3)/
         9 + 16*ca^2*cf*Im1*Pi*x*z3 + 48*ca*cf*Im1*nf*Pi*tr*x*z3 - 
        48*cf^2*Im1*nf*Pi*tr*x*z3 - (350*ca^2*cf*z5)/3))/om
 
sCO1tt = -g^2/(12*om) + (a*g^2*((-3*ca)/8 + (ca*sLn)/3 + (ca*Im1*Pi*x)/6))/
      om + (a^2*g^2*((-5737*ca^2)/1296 - (11*ca^2*Pi^2)/27 + 
        (205*ca^2*sLn)/108 - (2*ca^2*Pi^2*sLn)/9 + (5*ca^2*sLn^2)/9 + 
        (71*ca*nf*tr)/81 + (cf*nf*tr)/4 - (2*ca*nf*Pi^2*tr)/27 - 
        (29*ca*nf*sLn*tr)/27 - (2*cf*nf*sLn*tr)/3 - (4*ca*nf*sLn^2*tr)/9 + 
        (205*ca^2*Im1*Pi*x)/216 - (ca^2*Im1*Pi^3*x)/9 + 
        (5*ca^2*Im1*Pi*sLn*x)/9 - (29*ca*Im1*nf*Pi*tr*x)/54 - 
        (cf*Im1*nf*Pi*tr*x)/3 - (4*ca*Im1*nf*Pi*sLn*tr*x)/9 - 
        (5*ca^2*Pi^2*x^2)/36 + (ca*nf*Pi^2*tr*x^2)/9 + (4*ca^2*z3)/3))/om + 
     (a^3*g^2*((-188750*ca^3)/2187 - (10421*ca^3*Pi^2)/1944 - 
        (1009*ca^3*Pi^4)/1215 - (4463*ca^3*sLn)/243 - (47*ca^3*Pi^2*sLn)/9 - 
        (2*ca^3*Pi^4*sLn)/9 + (616*ca^3*sLn^2)/81 - (20*ca^3*Pi^2*sLn^2)/27 + 
        (160*ca^3*sLn^3)/81 + (966439*ca^2*nf*tr)/17496 + 
        (95*ca*cf*nf*tr)/972 - (35*cf^2*nf*tr)/54 + (22*ca^2*nf*Pi^2*tr)/
         243 - (ca*cf*nf*Pi^2*tr)/9 + (536*ca^2*nf*Pi^4*tr)/1215 + 
        (2*ca*cf*nf*Pi^4*tr)/135 + (1931*ca^2*nf*sLn*tr)/243 - 
        (280*ca*cf*nf*sLn*tr)/27 + (2*cf^2*nf*sLn*tr)/3 + 
        (80*ca^2*nf*Pi^2*sLn*tr)/81 + (4*ca^2*nf*Pi^4*sLn*tr)/27 - 
        (718*ca^2*nf*sLn^2*tr)/81 - (32*ca*cf*nf*sLn^2*tr)/9 + 
        (16*ca^2*nf*Pi^2*sLn^2*tr)/27 - (208*ca^2*nf*sLn^3*tr)/81 - 
        (17486*ca*nf^2*tr^2)/2187 + (215*cf*nf^2*tr^2)/243 + 
        (116*ca*nf^2*Pi^2*tr^2)/243 + (8*cf*nf^2*Pi^2*tr^2)/27 - 
        (734*ca*nf^2*sLn*tr^2)/243 + (8*cf*nf^2*sLn*tr^2)/27 + 
        (32*ca*nf^2*Pi^2*sLn*tr^2)/81 + (232*ca*nf^2*sLn^2*tr^2)/81 + 
        (16*cf*nf^2*sLn^2*tr^2)/9 + (64*ca*nf^2*sLn^3*tr^2)/81 - 
        (4463*ca^3*Im1*Pi*x)/486 - (47*ca^3*Im1*Pi^3*x)/18 - 
        (ca^3*Im1*Pi^5*x)/9 + (616*ca^3*Im1*Pi*sLn*x)/81 - 
        (20*ca^3*Im1*Pi^3*sLn*x)/27 + (80*ca^3*Im1*Pi*sLn^2*x)/27 + 
        (1931*ca^2*Im1*nf*Pi*tr*x)/486 - (140*ca*cf*Im1*nf*Pi*tr*x)/27 + 
        (cf^2*Im1*nf*Pi*tr*x)/3 + (40*ca^2*Im1*nf*Pi^3*tr*x)/81 + 
        (2*ca^2*Im1*nf*Pi^5*tr*x)/27 - (718*ca^2*Im1*nf*Pi*sLn*tr*x)/81 - 
        (32*ca*cf*Im1*nf*Pi*sLn*tr*x)/9 + (16*ca^2*Im1*nf*Pi^3*sLn*tr*x)/27 - 
        (104*ca^2*Im1*nf*Pi*sLn^2*tr*x)/27 - (367*ca*Im1*nf^2*Pi*tr^2*x)/
         243 + (4*cf*Im1*nf^2*Pi*tr^2*x)/27 + (16*ca*Im1*nf^2*Pi^3*tr^2*x)/
         81 + (232*ca*Im1*nf^2*Pi*sLn*tr^2*x)/81 + 
        (16*cf*Im1*nf^2*Pi*sLn*tr^2*x)/9 + (32*ca*Im1*nf^2*Pi*sLn^2*tr^2*x)/
         27 - (154*ca^3*Pi^2*x^2)/81 + (5*ca^3*Pi^4*x^2)/27 - 
        (40*ca^3*Pi^2*sLn*x^2)/27 + (359*ca^2*nf*Pi^2*tr*x^2)/162 + 
        (8*ca*cf*nf*Pi^2*tr*x^2)/9 - (4*ca^2*nf*Pi^4*tr*x^2)/27 + 
        (52*ca^2*nf*Pi^2*sLn*tr*x^2)/27 - (58*ca*nf^2*Pi^2*tr^2*x^2)/81 - 
        (4*cf*nf^2*Pi^2*tr^2*x^2)/9 - (16*ca*nf^2*Pi^2*sLn*tr^2*x^2)/27 - 
        (20*ca^3*Im1*Pi^3*x^3)/81 + (26*ca^2*Im1*nf*Pi^3*tr*x^3)/81 - 
        (8*ca*Im1*nf^2*Pi^3*tr^2*x^3)/81 + (3724*ca^3*z3)/81 + 
        (98*ca^3*Pi^2*z3)/27 + (140*ca^3*sLn*z3)/9 - (847*ca^2*nf*tr*z3)/81 + 
        (106*ca*cf*nf*tr*z3)/27 - (8*cf^2*nf*tr*z3)/9 + 
        (8*ca^2*nf*Pi^2*tr*z3)/27 - (112*ca^2*nf*sLn*tr*z3)/9 + 
        (16*ca*cf*nf*sLn*tr*z3)/3 - (80*ca*nf^2*tr^2*z3)/81 + 
        (70*ca^3*Im1*Pi*x*z3)/9 - (56*ca^2*Im1*nf*Pi*tr*x*z3)/9 + 
        (8*ca*cf*Im1*nf*Pi*tr*x*z3)/3 - (50*ca^3*z5)/9 - 
        (100*ca^2*nf*tr*z5)/9))/om
 
sPimq4pt = a*om^3*((-4*ng)/3 - (8*ng*sLn)/3 - (4*Im1*ng*Pi*x)/3) + 
     a^2*(-16*cf*dR*m2q*om + ((-5*cf*dR*m4q)/3 + (4*cf*dR*m4q*Pi^2)/3 + 
         8*cf*dR*m4q*sLn^2 + 8*cf*dR*Im1*m4q*Pi*sLn*x - 2*cf*dR*m4q*Pi^2*x^2)/
        om + om^3*((992*cf*dR*nf)/81 - (4588*ca*ng)/81 + 
         (16*cf*dR*nf*Pi^2)/27 - (92*ca*ng*Pi^2)/27 + (320*cf*dR*nf*sLn)/27 - 
         (1192*ca*ng*sLn)/27 - (32*ca*ng*Pi^2*sLn)/9 + (32*cf*dR*nf*sLn^2)/
          9 - (88*ca*ng*sLn^2)/9 + (160*cf*dR*Im1*nf*Pi*x)/27 - 
         (596*ca*Im1*ng*Pi*x)/27 - (16*ca*Im1*ng*Pi^3*x)/9 + 
         (32*cf*dR*Im1*nf*Pi*sLn*x)/9 - (88*ca*Im1*ng*Pi*sLn*x)/9 - 
         (8*cf*dR*nf*Pi^2*x^2)/9 + (22*ca*ng*Pi^2*x^2)/9 + 
         (64*ca*ng*z3)/3)) + 
     a^3*(((283*ca*cf*dR*m4q)/18 + (605*cf^2*dR*m4q)/18 + 
         (134*ca*cf*dR*m4q*Pi^2)/9 + (20*cf^2*dR*m4q*Pi^2)/3 + 
         (4*ca*cf*dR*m4q*Pi^4)/45 - (8*cf^2*dR*m4q*Pi^4)/45 - 
         56*ca*cf*dR*m4q*sLn + (196*cf^2*dR*m4q*sLn)/3 + 
         (184*ca*cf*dR*m4q*Pi^2*sLn)/9 + 32*cf^2*dR*m4q*Pi^2*sLn + 
         (1204*ca*cf*dR*m4q*sLn^2)/9 + 40*cf^2*dR*m4q*sLn^2 + 
         (704*ca*cf*dR*m4q*sLn^3)/9 + 64*cf^2*dR*m4q*sLn^3 + 
         (272*cf*dR*m4di*tr)/9 + (272*cf*dR*m4nd*tr)/9 + 
         (34*cf*dR*m4q*nf*tr)/3 - (112*cf*dR*m4q*nf*Pi^2*tr)/27 + 
         64*cf*dR*m4di*sLn*tr + 64*cf*dR*m4nd*sLn*tr - 
         (16*cf*dR*m4q*nf*sLn*tr)/3 - (128*cf*dR*m4q*nf*Pi^2*sLn*tr)/9 - 
         (224*cf*dR*m4q*nf*sLn^2*tr)/9 - (256*cf*dR*m4q*nf*sLn^3*tr)/9 - 
         28*ca*cf*dR*Im1*m4q*Pi*x + (98*cf^2*dR*Im1*m4q*Pi*x)/3 + 
         (92*ca*cf*dR*Im1*m4q*Pi^3*x)/9 + 16*cf^2*dR*Im1*m4q*Pi^3*x + 
         (1204*ca*cf*dR*Im1*m4q*Pi*sLn*x)/9 + 40*cf^2*dR*Im1*m4q*Pi*sLn*x + 
         (352*ca*cf*dR*Im1*m4q*Pi*sLn^2*x)/3 + 96*cf^2*dR*Im1*m4q*Pi*sLn^2*
          x + 32*cf*dR*Im1*m4di*Pi*tr*x + 32*cf*dR*Im1*m4nd*Pi*tr*x - 
         (8*cf*dR*Im1*m4q*nf*Pi*tr*x)/3 - (64*cf*dR*Im1*m4q*nf*Pi^3*tr*x)/9 - 
         (224*cf*dR*Im1*m4q*nf*Pi*sLn*tr*x)/9 - 
         (128*cf*dR*Im1*m4q*nf*Pi*sLn^2*tr*x)/3 - (301*ca*cf*dR*m4q*Pi^2*x^2)/
          9 - 10*cf^2*dR*m4q*Pi^2*x^2 - (176*ca*cf*dR*m4q*Pi^2*sLn*x^2)/3 - 
         48*cf^2*dR*m4q*Pi^2*sLn*x^2 + (56*cf*dR*m4q*nf*Pi^2*tr*x^2)/9 + 
         (64*cf*dR*m4q*nf*Pi^2*sLn*tr*x^2)/3 - (88*ca*cf*dR*Im1*m4q*Pi^3*x^3)/
          9 - 8*cf^2*dR*Im1*m4q*Pi^3*x^3 + (32*cf*dR*Im1*m4q*nf*Pi^3*tr*x^3)/
          9 - (856*ca*cf*dR*m4q*z3)/9 - (368*cf^2*dR*m4q*z3)/3 + 
         32*ca*cf*dR*m4q*sLn*z3 - 64*cf^2*dR*m4q*sLn*z3 + 
         (320*cf*dR*m4q*nf*tr*z3)/9 + 16*ca*cf*dR*Im1*m4q*Pi*x*z3 - 
         32*cf^2*dR*Im1*m4q*Pi*x*z3)/om + om*((-4256*ca*cf*dR*m2q)/9 - 
         224*cf^2*dR*m2q - (608*ca*cf*dR*m2q*Pi^2)/9 + (80*ca*cf*dR*m2q*Pi^4)/
          27 - (704*ca*cf*dR*m2q*sLn)/3 - 192*cf^2*dR*m2q*sLn - 
         64*ca*cf*dR*m2q*Pi^2*sLn + (32*ca*cf*dR*m2q*Pi^4*sLn)/9 + 
         (1024*cf*dR*m2q*nf*tr)/9 + (256*cf*dR*m2q*nf*sLn*tr)/3 - 
         (352*ca*cf*dR*Im1*m2q*Pi*x)/3 - 96*cf^2*dR*Im1*m2q*Pi*x - 
         32*ca*cf*dR*Im1*m2q*Pi^3*x + (16*ca*cf*dR*Im1*m2q*Pi^5*x)/9 + 
         (128*cf*dR*Im1*m2q*nf*Pi*tr*x)/3 + (1120*ca*cf*dR*m2q*z3)/3 + 
         (64*ca*cf*dR*m2q*Pi^2*z3)/9 - (800*ca*cf*dR*m2q*z5)/3) + 
       om^3*((1658156*ca*cf*dR*nf)/2187 + (2542*cf^2*dR*nf)/27 - 
         (3364655*ca^2*ng)/2187 + (15664*ca*cf*dR*nf*Pi^2)/243 + 
         (16*cf^2*dR*nf*Pi^2)/9 - (16484*ca^2*ng*Pi^2)/81 + 
         (296*ca*cf*dR*nf*Pi^4)/135 - (16*cf^2*dR*nf*Pi^4)/135 - 
         (2258*ca^2*ng*Pi^4)/405 + (152464*ca*cf*dR*nf*sLn)/243 + 
         (200*cf^2*dR*nf*sLn)/3 - (281740*ca^2*ng*sLn)/243 + 
         (3712*ca*cf*dR*nf*Pi^2*sLn)/81 - (12136*ca^2*ng*Pi^2*sLn)/81 + 
         (18016*ca*cf*dR*nf*sLn^2)/81 + (32*cf^2*dR*nf*sLn^2)/3 - 
         (28672*ca^2*ng*sLn^2)/81 + (256*ca*cf*dR*nf*Pi^2*sLn^2)/27 - 
         (800*ca^2*ng*Pi^2*sLn^2)/27 + (2816*ca*cf*dR*nf*sLn^3)/81 - 
         (3872*ca^2*ng*sLn^3)/81 - (148544*cf*dR*nf^2*tr)/2187 - 
         (1280*cf*dR*nf^2*Pi^2*tr)/243 - (16768*cf*dR*nf^2*sLn*tr)/243 - 
         (256*cf*dR*nf^2*Pi^2*sLn*tr)/81 - (2560*cf*dR*nf^2*sLn^2*tr)/81 - 
         (512*cf*dR*nf^2*sLn^3*tr)/81 + (76232*ca*cf*dR*Im1*nf*Pi*x)/243 + 
         (100*cf^2*dR*Im1*nf*Pi*x)/3 - (140870*ca^2*Im1*ng*Pi*x)/243 + 
         (1856*ca*cf*dR*Im1*nf*Pi^3*x)/81 - (6068*ca^2*Im1*ng*Pi^3*x)/81 + 
         (18016*ca*cf*dR*Im1*nf*Pi*sLn*x)/81 + (32*cf^2*dR*Im1*nf*Pi*sLn*x)/
          3 - (28672*ca^2*Im1*ng*Pi*sLn*x)/81 + (256*ca*cf*dR*Im1*nf*Pi^3*sLn*
           x)/27 - (800*ca^2*Im1*ng*Pi^3*sLn*x)/27 + 
         (1408*ca*cf*dR*Im1*nf*Pi*sLn^2*x)/27 - (1936*ca^2*Im1*ng*Pi*sLn^2*x)/
          27 - (8384*cf*dR*Im1*nf^2*Pi*tr*x)/243 - 
         (128*cf*dR*Im1*nf^2*Pi^3*tr*x)/81 - (2560*cf*dR*Im1*nf^2*Pi*sLn*tr*
           x)/81 - (256*cf*dR*Im1*nf^2*Pi*sLn^2*tr*x)/27 - 
         (4504*ca*cf*dR*nf*Pi^2*x^2)/81 - (8*cf^2*dR*nf*Pi^2*x^2)/3 + 
         (7168*ca^2*ng*Pi^2*x^2)/81 - (64*ca*cf*dR*nf*Pi^4*x^2)/27 + 
         (200*ca^2*ng*Pi^4*x^2)/27 - (704*ca*cf*dR*nf*Pi^2*sLn*x^2)/27 + 
         (968*ca^2*ng*Pi^2*sLn*x^2)/27 + (640*cf*dR*nf^2*Pi^2*tr*x^2)/81 + 
         (128*cf*dR*nf^2*Pi^2*sLn*tr*x^2)/27 - (352*ca*cf*dR*Im1*nf*Pi^3*x^3)/
          81 + (484*ca^2*Im1*ng*Pi^3*x^3)/81 + (64*cf*dR*Im1*nf^2*Pi^3*tr*
           x^3)/81 - (14992*ca*cf*dR*nf*z3)/81 - (160*cf^2*dR*nf*z3)/3 + 
         (58504*ca^2*ng*z3)/81 + (352*ca^2*ng*Pi^2*z3)/9 - 
         64*ca*cf*dR*nf*sLn*z3 - (128*cf^2*dR*nf*sLn*z3)/3 + 
         304*ca^2*ng*sLn*z3 + (640*cf*dR*nf^2*tr*z3)/81 - 
         32*ca*cf*dR*Im1*nf*Pi*x*z3 - (64*cf^2*dR*Im1*nf*Pi*x*z3)/3 + 
         152*ca^2*Im1*ng*Pi*x*z3 - (640*ca^2*ng*z5)/3))
 
sCO2pt = (a*g^2*(-cf/3 - 2*cf*sLn - cf*Im1*Pi*x))/om + 
     (a^2*g^2*((-227*ca*cf)/36 - (11*cf^2)/12 - (ca*cf*Pi^2)/9 - 
        (301*ca*cf*sLn)/9 - 2*cf^2*sLn - (44*ca*cf*sLn^2)/3 + 
        (31*cf*nf*tr)/9 + (8*cf*nf*Pi^2*tr)/9 + (56*cf*nf*sLn*tr)/9 + 
        (16*cf*nf*sLn^2*tr)/3 - (301*ca*cf*Im1*Pi*x)/18 - cf^2*Im1*Pi*x - 
        (44*ca*cf*Im1*Pi*sLn*x)/3 + (28*cf*Im1*nf*Pi*tr*x)/9 + 
        (16*cf*Im1*nf*Pi*sLn*tr*x)/3 + (11*ca*cf*Pi^2*x^2)/3 - 
        (4*cf*nf*Pi^2*tr*x^2)/3))/om + 
     (a^3*g^2*((-164045*ca^2*cf)/972 - (301*ca*cf^2)/27 - (233*cf^3)/6 + 
        (1577*ca^2*cf*Pi^2)/162 - (13*ca*cf^2*Pi^2)/81 + 
        (71*ca^2*cf*Pi^4)/30 + (28*ca*cf^2*Pi^4)/135 - (27757*ca^2*cf*sLn)/
         54 + (112*ca*cf^2*sLn)/3 - 129*cf^3*sLn - (152*ca^2*cf*Pi^2*sLn)/9 - 
        (3746*ca^2*cf*sLn^2)/9 - 22*ca*cf^2*sLn^2 - (16*ca^2*cf*Pi^2*sLn^2)/
         3 - (968*ca^2*cf*sLn^3)/9 + (22037*ca*cf*nf*tr)/243 + 
        49*cf^2*nf*tr + (688*ca*cf*nf*Pi^2*tr)/27 + (8*cf^2*nf*Pi^2*tr)/3 - 
        (92*ca*cf*nf*Pi^4*tr)/135 - (4*cf^2*nf*Pi^4*tr)/15 + 
        (5696*ca*cf*nf*sLn*tr)/27 + (308*cf^2*nf*sLn*tr)/3 + 
        (184*ca*cf*nf*Pi^2*sLn*tr)/9 + (2024*ca*cf*nf*sLn^2*tr)/9 + 
        16*cf^2*nf*sLn^2*tr + (704*ca*cf*nf*sLn^3*tr)/9 - 
        (458*cf*nf^2*tr^2)/243 - (112*cf*nf^2*Pi^2*tr^2)/27 - 
        (464*cf*nf^2*sLn*tr^2)/27 - (64*cf*nf^2*Pi^2*sLn*tr^2)/9 - 
        (224*cf*nf^2*sLn^2*tr^2)/9 - (128*cf*nf^2*sLn^3*tr^2)/9 - 
        (27757*ca^2*cf*Im1*Pi*x)/108 + (56*ca*cf^2*Im1*Pi*x)/3 - 
        (129*cf^3*Im1*Pi*x)/2 - (76*ca^2*cf*Im1*Pi^3*x)/9 - 
        (3746*ca^2*cf*Im1*Pi*sLn*x)/9 - 22*ca*cf^2*Im1*Pi*sLn*x - 
        (16*ca^2*cf*Im1*Pi^3*sLn*x)/3 - (484*ca^2*cf*Im1*Pi*sLn^2*x)/3 + 
        (2848*ca*cf*Im1*nf*Pi*tr*x)/27 + (154*cf^2*Im1*nf*Pi*tr*x)/3 + 
        (92*ca*cf*Im1*nf*Pi^3*tr*x)/9 + (2024*ca*cf*Im1*nf*Pi*sLn*tr*x)/9 + 
        16*cf^2*Im1*nf*Pi*sLn*tr*x + (352*ca*cf*Im1*nf*Pi*sLn^2*tr*x)/3 - 
        (232*cf*Im1*nf^2*Pi*tr^2*x)/27 - (32*cf*Im1*nf^2*Pi^3*tr^2*x)/9 - 
        (224*cf*Im1*nf^2*Pi*sLn*tr^2*x)/9 - (64*cf*Im1*nf^2*Pi*sLn^2*tr^2*x)/
         3 + (1873*ca^2*cf*Pi^2*x^2)/18 + (11*ca*cf^2*Pi^2*x^2)/2 + 
        (4*ca^2*cf*Pi^4*x^2)/3 + (242*ca^2*cf*Pi^2*sLn*x^2)/3 - 
        (506*ca*cf*nf*Pi^2*tr*x^2)/9 - 4*cf^2*nf*Pi^2*tr*x^2 - 
        (176*ca*cf*nf*Pi^2*sLn*tr*x^2)/3 + (56*cf*nf^2*Pi^2*tr^2*x^2)/9 + 
        (32*cf*nf^2*Pi^2*sLn*tr^2*x^2)/3 + (121*ca^2*cf*Im1*Pi^3*x^3)/9 - 
        (88*ca*cf*Im1*nf*Pi^3*tr*x^3)/9 + (16*cf*Im1*nf^2*Pi^3*tr^2*x^3)/9 - 
        (563*ca^2*cf*z3)/3 + (568*ca*cf^2*z3)/9 - 52*cf^3*z3 - 
        (476*ca^2*cf*Pi^2*z3)/9 + 32*ca^2*cf*sLn*z3 - (256*ca*cf*nf*tr*z3)/
         9 - 16*cf^2*nf*tr*z3 + 96*ca*cf*nf*sLn*tr*z3 - 
        96*cf^2*nf*sLn*tr*z3 + (160*cf*nf^2*tr^2*z3)/9 + 
        16*ca^2*cf*Im1*Pi*x*z3 + 48*ca*cf*Im1*nf*Pi*tr*x*z3 - 
        48*cf^2*Im1*nf*Pi*tr*x*z3 + (830*ca^2*cf*z5)/3))/om
 
sCO1pt = -g^2/(12*om) - (7*a*ca*g^2)/(24*om) + 
     (a^2*g^2*((-1321*ca^2)/432 - (61*ca^2*Pi^2)/108 - (ca^2*sLn)/4 - 
        (2*ca^2*Pi^2*sLn)/9 + (43*ca*nf*tr)/54 - (cf*nf*tr)/12 - 
        (ca*nf*sLn*tr)/3 - (2*cf*nf*sLn*tr)/3 - (ca^2*Im1*Pi*x)/8 - 
        (ca^2*Im1*Pi^3*x)/9 - (ca*Im1*nf*Pi*tr*x)/6 - (cf*Im1*nf*Pi*tr*x)/3 + 
        (4*ca^2*z3)/3))/om + (a^3*g^2*((-69761*ca^3)/972 - 
        (4711*ca^3*Pi^2)/486 - (841*ca^3*Pi^4)/810 - (2939*ca^3*sLn)/108 - 
        (742*ca^3*Pi^2*sLn)/81 - (2*ca^3*Pi^4*sLn)/9 - (11*ca^3*sLn^2)/6 - 
        (44*ca^3*Pi^2*sLn^2)/27 + (89473*ca^2*nf*tr)/1944 + 
        (1039*ca*cf*nf*tr)/486 - (17*cf^2*nf*tr)/54 + (160*ca^2*nf*Pi^2*tr)/
         81 - (5*ca*cf*nf*Pi^2*tr)/27 + (584*ca^2*nf*Pi^4*tr)/1215 + 
        (284*ca^2*nf*sLn*tr)/27 - (238*ca*cf*nf*sLn*tr)/27 + 
        (2*cf^2*nf*sLn*tr)/3 + (200*ca^2*nf*Pi^2*sLn*tr)/81 + 
        (4*ca^2*nf*Pi^4*sLn*tr)/27 - (16*ca^2*nf*sLn^2*tr)/9 - 
        (44*ca*cf*nf*sLn^2*tr)/9 + (16*ca^2*nf*Pi^2*sLn^2*tr)/27 - 
        (1781*ca*nf^2*tr^2)/243 + (251*cf*nf^2*tr^2)/243 + 
        (4*ca*nf^2*Pi^2*tr^2)/27 + (8*cf*nf^2*Pi^2*tr^2)/27 - 
        (62*ca*nf^2*sLn*tr^2)/27 + (56*cf*nf^2*sLn*tr^2)/27 + 
        (8*ca*nf^2*sLn^2*tr^2)/9 + (16*cf*nf^2*sLn^2*tr^2)/9 - 
        (2939*ca^3*Im1*Pi*x)/216 - (371*ca^3*Im1*Pi^3*x)/81 - 
        (ca^3*Im1*Pi^5*x)/9 - (11*ca^3*Im1*Pi*sLn*x)/6 - 
        (44*ca^3*Im1*Pi^3*sLn*x)/27 + (142*ca^2*Im1*nf*Pi*tr*x)/27 - 
        (119*ca*cf*Im1*nf*Pi*tr*x)/27 + (cf^2*Im1*nf*Pi*tr*x)/3 + 
        (100*ca^2*Im1*nf*Pi^3*tr*x)/81 + (2*ca^2*Im1*nf*Pi^5*tr*x)/27 - 
        (16*ca^2*Im1*nf*Pi*sLn*tr*x)/9 - (44*ca*cf*Im1*nf*Pi*sLn*tr*x)/9 + 
        (16*ca^2*Im1*nf*Pi^3*sLn*tr*x)/27 - (31*ca*Im1*nf^2*Pi*tr^2*x)/27 + 
        (28*cf*Im1*nf^2*Pi*tr^2*x)/27 + (8*ca*Im1*nf^2*Pi*sLn*tr^2*x)/9 + 
        (16*cf*Im1*nf^2*Pi*sLn*tr^2*x)/9 + (11*ca^3*Pi^2*x^2)/24 + 
        (11*ca^3*Pi^4*x^2)/27 + (4*ca^2*nf*Pi^2*tr*x^2)/9 + 
        (11*ca*cf*nf*Pi^2*tr*x^2)/9 - (4*ca^2*nf*Pi^4*tr*x^2)/27 - 
        (2*ca*nf^2*Pi^2*tr^2*x^2)/9 - (4*cf*nf^2*Pi^2*tr^2*x^2)/9 + 
        (1514*ca^3*z3)/27 + (164*ca^3*Pi^2*z3)/27 + (176*ca^3*sLn*z3)/9 - 
        (415*ca^2*nf*tr*z3)/27 + (22*ca*cf*nf*tr*z3)/9 - 
        (8*cf^2*nf*tr*z3)/9 + (8*ca^2*nf*Pi^2*tr*z3)/27 - 
        (64*ca^2*nf*sLn*tr*z3)/9 + (88*ca^3*Im1*Pi*x*z3)/9 - 
        (32*ca^2*Im1*nf*Pi*tr*x*z3)/9 - (170*ca^3*z5)/9 - 
        (100*ca^2*nf*tr*z5)/9))/om


==> anc/tCF.mres <==
tPimq4tt = a*om^3*((4*ng)/3 + (8*ng*tLn)/3) + 
     a^2*(om*((80*cf*dR*m2q)/3 + 32*cf*dR*m2q*tLn) + 
       ((7*cf*dR*m4di)/3 + (4*cf*dR*m4di*Pi^2)/3 - 8*cf*dR*m4di*tLn + 
         8*cf*dR*m4di*tLn^2)/om + om^3*((-1448*cf*dR*nf)/81 + 
         (4684*ca*ng)/81 - (16*cf*dR*nf*Pi^2)/27 + (92*ca*ng*Pi^2)/27 - 
         (416*cf*dR*nf*tLn)/27 + (1072*ca*ng*tLn)/27 + (32*ca*ng*Pi^2*tLn)/
          9 - (32*cf*dR*nf*tLn^2)/9 + (40*ca*ng*tLn^2)/9 - 
         (64*ca*ng*z3)/3)) + 
     a^3*(((19*ca*cf*dR*m4di)/18 - (487*cf^2*dR*m4di)/18 + 
         (298*ca*cf*dR*m4di*Pi^2)/27 - (28*cf^2*dR*m4di*Pi^2)/3 + 
         (4*ca*cf*dR*m4di*Pi^4)/45 - (8*cf^2*dR*m4di*Pi^4)/45 - 
         (652*ca*cf*dR*m4di*tLn)/9 + (364*cf^2*dR*m4di*tLn)/3 + 
         (104*ca*cf*dR*m4di*Pi^2*tLn)/9 + 32*cf^2*dR*m4di*Pi^2*tLn + 
         (508*ca*cf*dR*m4di*tLn^2)/9 - 56*cf^2*dR*m4di*tLn^2 + 
         (416*ca*cf*dR*m4di*tLn^3)/9 + 64*cf^2*dR*m4di*tLn^3 - 
         (16*cf*dR*m4di*tr)/9 - (16*cf*dR*m4nd*tr)/9 + (206*cf*dR*m4di*nf*tr)/
          9 + (80*cf*dR*m4di*nf*Pi^2*tr)/27 + 64*cf*dR*m4di*tLn*tr + 
         64*cf*dR*m4nd*tLn*tr - (208*cf*dR*m4di*nf*tLn*tr)/9 - 
         (128*cf*dR*m4di*nf*Pi^2*tLn*tr)/9 + (160*cf*dR*m4di*nf*tLn^2*tr)/9 - 
         (256*cf*dR*m4di*nf*tLn^3*tr)/9 - (616*ca*cf*dR*m4di*z3)/9 - 
         (272*cf^2*dR*m4di*z3)/3 + 32*ca*cf*dR*m4di*tLn*z3 - 
         64*cf^2*dR*m4di*tLn*z3 + (320*cf*dR*m4di*nf*tr*z3)/9)/om + 
       om*((7520*ca*cf*dR*m2q)/9 + (5792*cf^2*dR*m2q)/9 + 
         (1120*ca*cf*dR*m2q*Pi^2)/27 + 32*cf^2*dR*m2q*Pi^2 - 
         (392*ca*cf*dR*m2q*Pi^4)/405 + (6784*ca*cf*dR*m2q*tLn)/9 + 
         448*cf^2*dR*m2q*tLn + (64*ca*cf*dR*m2q*Pi^2*tLn)/9 + 
         (32*ca*cf*dR*m2q*Pi^4*tLn)/135 + (512*ca*cf*dR*m2q*tLn^2)/3 + 
         192*cf^2*dR*m2q*tLn^2 - 256*cf*dR*m2q*nf*tr - 
         (128*cf*dR*m2q*nf*Pi^2*tr)/9 - (2048*cf*dR*m2q*nf*tLn*tr)/9 - 
         (256*cf*dR*m2q*nf*tLn^2*tr)/3 + (320*ca*cf*dR*m2q*z3)/9 - 
         64*cf^2*dR*m2q*z3 + (320*ca*cf*dR*m2q*Pi^2*z3)/27 + 
         64*ca*cf*dR*m2q*tLn*z3 - (992*ca*cf*dR*m2q*z5)/9) + 
       om^3*((-1997228*ca*cf*dR*nf)/2187 - (3334*cf^2*dR*nf)/27 + 
         (3410687*ca^2*ng)/2187 - (17728*ca*cf*dR*nf*Pi^2)/243 - 
         (16*cf^2*dR*nf*Pi^2)/9 + (16648*ca^2*ng*Pi^2)/81 - 
         (296*ca*cf*dR*nf*Pi^4)/135 + (16*cf^2*dR*nf*Pi^4)/135 + 
         (46*ca^2*ng*Pi^4)/9 - (164704*ca*cf*dR*nf*tLn)/243 - 
         (232*cf^2*dR*nf*tLn)/3 + (249292*ca^2*ng*tLn)/243 - 
         (3904*ca*cf*dR*nf*Pi^2*tLn)/81 + (11776*ca^2*ng*Pi^2*tLn)/81 - 
         (15424*ca*cf*dR*nf*tLn^2)/81 - (32*cf^2*dR*nf*tLn^2)/3 + 
         (17968*ca^2*ng*tLn^2)/81 - (256*ca*cf*dR*nf*Pi^2*tLn^2)/27 + 
         (608*ca^2*ng*Pi^2*tLn^2)/27 - (1664*ca*cf*dR*nf*tLn^3)/81 + 
         (1280*ca^2*ng*tLn^3)/81 + (267584*cf*dR*nf^2*tr)/2187 + 
         (1664*cf*dR*nf^2*Pi^2*tr)/243 + (26752*cf*dR*nf^2*tLn*tr)/243 + 
         (256*cf*dR*nf^2*Pi^2*tLn*tr)/81 + (3328*cf*dR*nf^2*tLn^2*tr)/81 + 
         (512*cf*dR*nf^2*tLn^3*tr)/81 + (15952*ca*cf*dR*nf*z3)/81 + 
         (608*cf^2*dR*nf*z3)/9 - (60184*ca^2*ng*z3)/81 - 
         (352*ca^2*ng*Pi^2*z3)/9 + 64*ca*cf*dR*nf*tLn*z3 + 
         (128*cf^2*dR*nf*tLn*z3)/3 - 272*ca^2*ng*tLn*z3 - 
         (640*cf*dR*nf^2*tr*z3)/81 + (640*ca^2*ng*z5)/3))
 
tCO2tt = (a*g^2*((2*cf)/3 - 2*cf*tLn))/om + 
     (a^2*g^2*((19*ca*cf)/12 + cf^2/12 + (ca*cf*Pi^2)/3 - (211*ca*cf*tLn)/9 - 
        2*cf^2*tLn - (20*ca*cf*tLn^2)/3 + 3*cf*nf*tr + (8*cf*nf*Pi^2*tr)/9 + 
        (8*cf*nf*tLn*tr)/9 + (16*cf*nf*tLn^2*tr)/3))/om + 
     (a^3*g^2*((24113*ca^2*cf)/486 - (4241*ca*cf^2)/108 + (77*cf^3)/3 - 
        (8501*ca^2*cf*Pi^2)/162 + (535*ca*cf^2*Pi^2)/81 + 
        (311*ca^2*cf*Pi^4)/270 - (4*ca*cf^2*Pi^4)/15 - 
        (6587*ca^2*cf*tLn)/18 + 57*ca*cf^2*tLn - 129*cf^3*tLn - 
        2*ca^2*cf*Pi^2*tLn - (526*ca^2*cf*tLn^2)/3 - 14*ca*cf^2*tLn^2 - 
        (16*ca^2*cf*Pi^2*tLn^2)/3 - (320*ca^2*cf*tLn^3)/9 + 
        (3215*ca*cf*nf*tr)/243 + (17*cf^2*nf*tr)/3 + (428*ca*cf*nf*Pi^2*tr)/
         27 + (8*cf^2*nf*Pi^2*tr)/3 - (92*ca*cf*nf*Pi^4*tr)/135 - 
        (4*cf^2*nf*Pi^4*tr)/15 + (3064*ca*cf*nf*tLn*tr)/27 + 
        (260*cf^2*nf*tLn*tr)/3 + (104*ca*cf*nf*Pi^2*tLn*tr)/9 + 
        (856*ca*cf*nf*tLn^2*tr)/9 + 16*cf^2*nf*tLn^2*tr + 
        (416*ca*cf*nf*tLn^3*tr)/9 + (1198*cf*nf^2*tr^2)/243 - 
        (16*cf*nf^2*Pi^2*tr^2)/27 - (368*cf*nf^2*tLn*tr^2)/27 - 
        (64*cf*nf^2*Pi^2*tLn*tr^2)/9 - (32*cf*nf^2*tLn^2*tr^2)/9 - 
        (128*cf*nf^2*tLn^3*tr^2)/9 + (191*ca^2*cf*z3)/9 + 
        (656*ca*cf^2*z3)/9 - 52*cf^3*z3 + (212*ca^2*cf*Pi^2*z3)/9 + 
        32*ca^2*cf*tLn*z3 - (496*ca*cf*nf*tr*z3)/9 + 32*cf^2*nf*tr*z3 + 
        96*ca*cf*nf*tLn*tr*z3 - 96*cf^2*nf*tLn*tr*z3 + (160*cf*nf^2*tr^2*z3)/
         9 - (350*ca^2*cf*z5)/3))/om
 
tCO1tt = -g^2/(12*om) + (a*g^2*((-3*ca)/8 + (ca*tLn)/3))/om + 
     (a^2*g^2*((-5737*ca^2)/1296 - (11*ca^2*Pi^2)/27 + (205*ca^2*tLn)/108 - 
        (2*ca^2*Pi^2*tLn)/9 + (5*ca^2*tLn^2)/9 + (71*ca*nf*tr)/81 + 
        (cf*nf*tr)/4 - (2*ca*nf*Pi^2*tr)/27 - (29*ca*nf*tLn*tr)/27 - 
        (2*cf*nf*tLn*tr)/3 - (4*ca*nf*tLn^2*tr)/9 + (4*ca^2*z3)/3))/om + 
     (a^3*g^2*((-188750*ca^3)/2187 - (10421*ca^3*Pi^2)/1944 - 
        (1009*ca^3*Pi^4)/1215 - (4463*ca^3*tLn)/243 - (47*ca^3*Pi^2*tLn)/9 - 
        (2*ca^3*Pi^4*tLn)/9 + (616*ca^3*tLn^2)/81 - (20*ca^3*Pi^2*tLn^2)/27 + 
        (160*ca^3*tLn^3)/81 + (966439*ca^2*nf*tr)/17496 + 
        (95*ca*cf*nf*tr)/972 - (35*cf^2*nf*tr)/54 + (22*ca^2*nf*Pi^2*tr)/
         243 - (ca*cf*nf*Pi^2*tr)/9 + (536*ca^2*nf*Pi^4*tr)/1215 + 
        (2*ca*cf*nf*Pi^4*tr)/135 + (1931*ca^2*nf*tLn*tr)/243 - 
        (280*ca*cf*nf*tLn*tr)/27 + (2*cf^2*nf*tLn*tr)/3 + 
        (80*ca^2*nf*Pi^2*tLn*tr)/81 + (4*ca^2*nf*Pi^4*tLn*tr)/27 - 
        (718*ca^2*nf*tLn^2*tr)/81 - (32*ca*cf*nf*tLn^2*tr)/9 + 
        (16*ca^2*nf*Pi^2*tLn^2*tr)/27 - (208*ca^2*nf*tLn^3*tr)/81 - 
        (17486*ca*nf^2*tr^2)/2187 + (215*cf*nf^2*tr^2)/243 + 
        (116*ca*nf^2*Pi^2*tr^2)/243 + (8*cf*nf^2*Pi^2*tr^2)/27 - 
        (734*ca*nf^2*tLn*tr^2)/243 + (8*cf*nf^2*tLn*tr^2)/27 + 
        (32*ca*nf^2*Pi^2*tLn*tr^2)/81 + (232*ca*nf^2*tLn^2*tr^2)/81 + 
        (16*cf*nf^2*tLn^2*tr^2)/9 + (64*ca*nf^2*tLn^3*tr^2)/81 + 
        (3724*ca^3*z3)/81 + (98*ca^3*Pi^2*z3)/27 + (140*ca^3*tLn*z3)/9 - 
        (847*ca^2*nf*tr*z3)/81 + (106*ca*cf*nf*tr*z3)/27 - 
        (8*cf^2*nf*tr*z3)/9 + (8*ca^2*nf*Pi^2*tr*z3)/27 - 
        (112*ca^2*nf*tLn*tr*z3)/9 + (16*ca*cf*nf*tLn*tr*z3)/3 - 
        (80*ca*nf^2*tr^2*z3)/81 - (50*ca^3*z5)/9 - (100*ca^2*nf*tr*z5)/9))/om
 
tPimq4pt = a*om^3*((-4*ng)/3 - (8*ng*tLn)/3) + 
     a^2*(16*cf*dR*m2q*om + ((-5*cf*dR*m4di)/3 + (4*cf*dR*m4di*Pi^2)/3 + 
         8*cf*dR*m4di*tLn^2)/om + om^3*((992*cf*dR*nf)/81 - (4588*ca*ng)/81 + 
         (16*cf*dR*nf*Pi^2)/27 - (92*ca*ng*Pi^2)/27 + (320*cf*dR*nf*tLn)/27 - 
         (1192*ca*ng*tLn)/27 - (32*ca*ng*Pi^2*tLn)/9 + (32*cf*dR*nf*tLn^2)/
          9 - (88*ca*ng*tLn^2)/9 + (64*ca*ng*z3)/3)) + 
     a^3*(((283*ca*cf*dR*m4di)/18 + (605*cf^2*dR*m4di)/18 + 
         (134*ca*cf*dR*m4di*Pi^2)/9 + (20*cf^2*dR*m4di*Pi^2)/3 + 
         (4*ca*cf*dR*m4di*Pi^4)/45 - (8*cf^2*dR*m4di*Pi^4)/45 - 
         56*ca*cf*dR*m4di*tLn + (196*cf^2*dR*m4di*tLn)/3 + 
         (184*ca*cf*dR*m4di*Pi^2*tLn)/9 + 32*cf^2*dR*m4di*Pi^2*tLn + 
         (1204*ca*cf*dR*m4di*tLn^2)/9 + 40*cf^2*dR*m4di*tLn^2 + 
         (704*ca*cf*dR*m4di*tLn^3)/9 + 64*cf^2*dR*m4di*tLn^3 + 
         (272*cf*dR*m4di*tr)/9 + (272*cf*dR*m4nd*tr)/9 + 
         (34*cf*dR*m4di*nf*tr)/3 - (112*cf*dR*m4di*nf*Pi^2*tr)/27 + 
         64*cf*dR*m4di*tLn*tr + 64*cf*dR*m4nd*tLn*tr - 
         (16*cf*dR*m4di*nf*tLn*tr)/3 - (128*cf*dR*m4di*nf*Pi^2*tLn*tr)/9 - 
         (224*cf*dR*m4di*nf*tLn^2*tr)/9 - (256*cf*dR*m4di*nf*tLn^3*tr)/9 - 
         (856*ca*cf*dR*m4di*z3)/9 - (368*cf^2*dR*m4di*z3)/3 + 
         32*ca*cf*dR*m4di*tLn*z3 - 64*cf^2*dR*m4di*tLn*z3 + 
         (320*cf*dR*m4di*nf*tr*z3)/9)/om + om*((4256*ca*cf*dR*m2q)/9 + 
         224*cf^2*dR*m2q + (608*ca*cf*dR*m2q*Pi^2)/9 - (80*ca*cf*dR*m2q*Pi^4)/
          27 + (704*ca*cf*dR*m2q*tLn)/3 + 192*cf^2*dR*m2q*tLn + 
         64*ca*cf*dR*m2q*Pi^2*tLn - (32*ca*cf*dR*m2q*Pi^4*tLn)/9 - 
         (1024*cf*dR*m2q*nf*tr)/9 - (256*cf*dR*m2q*nf*tLn*tr)/3 - 
         (1120*ca*cf*dR*m2q*z3)/3 - (64*ca*cf*dR*m2q*Pi^2*z3)/9 + 
         (800*ca*cf*dR*m2q*z5)/3) + om^3*((1658156*ca*cf*dR*nf)/2187 + 
         (2542*cf^2*dR*nf)/27 - (3364655*ca^2*ng)/2187 + 
         (15664*ca*cf*dR*nf*Pi^2)/243 + (16*cf^2*dR*nf*Pi^2)/9 - 
         (16484*ca^2*ng*Pi^2)/81 + (296*ca*cf*dR*nf*Pi^4)/135 - 
         (16*cf^2*dR*nf*Pi^4)/135 - (2258*ca^2*ng*Pi^4)/405 + 
         (152464*ca*cf*dR*nf*tLn)/243 + (200*cf^2*dR*nf*tLn)/3 - 
         (281740*ca^2*ng*tLn)/243 + (3712*ca*cf*dR*nf*Pi^2*tLn)/81 - 
         (12136*ca^2*ng*Pi^2*tLn)/81 + (18016*ca*cf*dR*nf*tLn^2)/81 + 
         (32*cf^2*dR*nf*tLn^2)/3 - (28672*ca^2*ng*tLn^2)/81 + 
         (256*ca*cf*dR*nf*Pi^2*tLn^2)/27 - (800*ca^2*ng*Pi^2*tLn^2)/27 + 
         (2816*ca*cf*dR*nf*tLn^3)/81 - (3872*ca^2*ng*tLn^3)/81 - 
         (148544*cf*dR*nf^2*tr)/2187 - (1280*cf*dR*nf^2*Pi^2*tr)/243 - 
         (16768*cf*dR*nf^2*tLn*tr)/243 - (256*cf*dR*nf^2*Pi^2*tLn*tr)/81 - 
         (2560*cf*dR*nf^2*tLn^2*tr)/81 - (512*cf*dR*nf^2*tLn^3*tr)/81 - 
         (14992*ca*cf*dR*nf*z3)/81 - (160*cf^2*dR*nf*z3)/3 + 
         (58504*ca^2*ng*z3)/81 + (352*ca^2*ng*Pi^2*z3)/9 - 
         64*ca*cf*dR*nf*tLn*z3 - (128*cf^2*dR*nf*tLn*z3)/3 + 
         304*ca^2*ng*tLn*z3 + (640*cf*dR*nf^2*tr*z3)/81 - (640*ca^2*ng*z5)/3))
 
tCO2pt = (a*g^2*(-cf/3 - 2*cf*tLn))/om + 
     (a^2*g^2*((-227*ca*cf)/36 - (11*cf^2)/12 - (ca*cf*Pi^2)/9 - 
        (301*ca*cf*tLn)/9 - 2*cf^2*tLn - (44*ca*cf*tLn^2)/3 + 
        (31*cf*nf*tr)/9 + (8*cf*nf*Pi^2*tr)/9 + (56*cf*nf*tLn*tr)/9 + 
        (16*cf*nf*tLn^2*tr)/3))/om + 
     (a^3*g^2*((-164045*ca^2*cf)/972 - (301*ca*cf^2)/27 - (233*cf^3)/6 + 
        (1577*ca^2*cf*Pi^2)/162 - (13*ca*cf^2*Pi^2)/81 + 
        (71*ca^2*cf*Pi^4)/30 + (28*ca*cf^2*Pi^4)/135 - (27757*ca^2*cf*tLn)/
         54 + (112*ca*cf^2*tLn)/3 - 129*cf^3*tLn - (152*ca^2*cf*Pi^2*tLn)/9 - 
        (3746*ca^2*cf*tLn^2)/9 - 22*ca*cf^2*tLn^2 - (16*ca^2*cf*Pi^2*tLn^2)/
         3 - (968*ca^2*cf*tLn^3)/9 + (22037*ca*cf*nf*tr)/243 + 
        49*cf^2*nf*tr + (688*ca*cf*nf*Pi^2*tr)/27 + (8*cf^2*nf*Pi^2*tr)/3 - 
        (92*ca*cf*nf*Pi^4*tr)/135 - (4*cf^2*nf*Pi^4*tr)/15 + 
        (5696*ca*cf*nf*tLn*tr)/27 + (308*cf^2*nf*tLn*tr)/3 + 
        (184*ca*cf*nf*Pi^2*tLn*tr)/9 + (2024*ca*cf*nf*tLn^2*tr)/9 + 
        16*cf^2*nf*tLn^2*tr + (704*ca*cf*nf*tLn^3*tr)/9 - 
        (458*cf*nf^2*tr^2)/243 - (112*cf*nf^2*Pi^2*tr^2)/27 - 
        (464*cf*nf^2*tLn*tr^2)/27 - (64*cf*nf^2*Pi^2*tLn*tr^2)/9 - 
        (224*cf*nf^2*tLn^2*tr^2)/9 - (128*cf*nf^2*tLn^3*tr^2)/9 - 
        (563*ca^2*cf*z3)/3 + (568*ca*cf^2*z3)/9 - 52*cf^3*z3 - 
        (476*ca^2*cf*Pi^2*z3)/9 + 32*ca^2*cf*tLn*z3 - (256*ca*cf*nf*tr*z3)/
         9 - 16*cf^2*nf*tr*z3 + 96*ca*cf*nf*tLn*tr*z3 - 
        96*cf^2*nf*tLn*tr*z3 + (160*cf*nf^2*tr^2*z3)/9 + (830*ca^2*cf*z5)/3))/
      om
 
tCO1pt = -g^2/(12*om) - (7*a*ca*g^2)/(24*om) + 
     (a^2*g^2*((-1321*ca^2)/432 - (61*ca^2*Pi^2)/108 - (ca^2*tLn)/4 - 
        (2*ca^2*Pi^2*tLn)/9 + (43*ca*nf*tr)/54 - (cf*nf*tr)/12 - 
        (ca*nf*tLn*tr)/3 - (2*cf*nf*tLn*tr)/3 + (4*ca^2*z3)/3))/om + 
     (a^3*g^2*((-69761*ca^3)/972 - (4711*ca^3*Pi^2)/486 - 
        (841*ca^3*Pi^4)/810 - (2939*ca^3*tLn)/108 - (742*ca^3*Pi^2*tLn)/81 - 
        (2*ca^3*Pi^4*tLn)/9 - (11*ca^3*tLn^2)/6 - (44*ca^3*Pi^2*tLn^2)/27 + 
        (89473*ca^2*nf*tr)/1944 + (1039*ca*cf*nf*tr)/486 - 
        (17*cf^2*nf*tr)/54 + (160*ca^2*nf*Pi^2*tr)/81 - 
        (5*ca*cf*nf*Pi^2*tr)/27 + (584*ca^2*nf*Pi^4*tr)/1215 + 
        (284*ca^2*nf*tLn*tr)/27 - (238*ca*cf*nf*tLn*tr)/27 + 
        (2*cf^2*nf*tLn*tr)/3 + (200*ca^2*nf*Pi^2*tLn*tr)/81 + 
        (4*ca^2*nf*Pi^4*tLn*tr)/27 - (16*ca^2*nf*tLn^2*tr)/9 - 
        (44*ca*cf*nf*tLn^2*tr)/9 + (16*ca^2*nf*Pi^2*tLn^2*tr)/27 - 
        (1781*ca*nf^2*tr^2)/243 + (251*cf*nf^2*tr^2)/243 + 
        (4*ca*nf^2*Pi^2*tr^2)/27 + (8*cf*nf^2*Pi^2*tr^2)/27 - 
        (62*ca*nf^2*tLn*tr^2)/27 + (56*cf*nf^2*tLn*tr^2)/27 + 
        (8*ca*nf^2*tLn^2*tr^2)/9 + (16*cf*nf^2*tLn^2*tr^2)/9 + 
        (1514*ca^3*z3)/27 + (164*ca^3*Pi^2*z3)/27 + (176*ca^3*tLn*z3)/9 - 
        (415*ca^2*nf*tr*z3)/27 + (22*ca*cf*nf*tr*z3)/9 - 
        (8*cf^2*nf*tr*z3)/9 + (8*ca^2*nf*Pi^2*tr*z3)/27 - 
        (64*ca^2*nf*tLn*tr*z3)/9 - (170*ca^3*z5)/9 - (100*ca^2*nf*tr*z5)/9))/
      om


==> anc/xCF.mres <==
xPimq4tt = (16*a*ng)/t^4 + a^2*((-7*cf*dR*m4di)/3 - (32*cf*dR*m2q)/t^2 + 
       8*cf*dR*m4di*xLn - 8*cf*dR*m4di*xLn^2 + 
       ((-128*cf*dR*nf)/9 + (1264*ca*ng)/9 + (64*ca*ng*Pi^2)/3 - 
         (128*cf*dR*nf*xLn)/3 + (160*ca*ng*xLn)/3)/t^4) + 
     a^3*((-19*ca*cf*dR*m4di)/18 + (487*cf^2*dR*m4di)/18 - 
       (44*ca*cf*dR*m4di*Pi^2)/27 - (4*ca*cf*dR*m4di*Pi^4)/45 + 
       (8*cf^2*dR*m4di*Pi^4)/45 + (16*cf*dR*m4di*tr)/9 + 
       (16*cf*dR*m4nd*tr)/9 - (206*cf*dR*m4di*nf*tr)/9 + 
       (652*ca*cf*dR*m4di*xLn)/9 - (364*cf^2*dR*m4di*xLn)/3 + 
       (104*ca*cf*dR*m4di*Pi^2*xLn)/9 - 64*cf*dR*m4di*tr*xLn - 
       64*cf*dR*m4nd*tr*xLn + (208*cf*dR*m4di*nf*tr*xLn)/9 - 
       (508*ca*cf*dR*m4di*xLn^2)/9 + 56*cf^2*dR*m4di*xLn^2 - 
       (160*cf*dR*m4di*nf*tr*xLn^2)/9 - (416*ca*cf*dR*m4di*xLn^3)/9 - 
       64*cf^2*dR*m4di*xLn^3 + (256*cf*dR*m4di*nf*tr*xLn^3)/9 - 
       24*ca*cf*dR*m4di*z3 - (112*cf^2*dR*m4di*z3)/3 + 
       (64*cf*dR*m4di*nf*tr*z3)/3 - 32*ca*cf*dR*m4di*xLn*z3 + 
       64*cf^2*dR*m4di*xLn*z3 + ((-3712*ca*cf*dR*m2q)/9 - 64*cf^2*dR*m2q - 
         (64*ca*cf*dR*m2q*Pi^2)/9 - (32*ca*cf*dR*m2q*Pi^4)/135 + 
         (512*cf*dR*m2q*nf*tr)/9 - (1024*ca*cf*dR*m2q*xLn)/3 - 
         384*cf^2*dR*m2q*xLn + (512*cf*dR*m2q*nf*tr*xLn)/3 - 
         64*ca*cf*dR*m2q*z3)/t^2 + ((-49984*ca*cf*dR*nf)/81 - 
         (688*cf^2*dR*nf)/3 + (149368*ca^2*ng)/81 - (512*ca*cf*dR*nf*Pi^2)/
          27 + (8896*ca^2*ng*Pi^2)/27 - (1280*cf*dR*nf^2*tr)/81 - 
         (25088*ca*cf*dR*nf*xLn)/27 - 128*cf^2*dR*nf*xLn + 
         (43712*ca^2*ng*xLn)/27 - (1024*ca*cf*dR*nf*Pi^2*xLn)/9 + 
         (2432*ca^2*ng*Pi^2*xLn)/9 + (2048*cf*dR*nf^2*tr*xLn)/27 - 
         (3328*ca*cf*dR*nf*xLn^2)/9 + (2560*ca^2*ng*xLn^2)/9 + 
         (1024*cf*dR*nf^2*tr*xLn^2)/9 + 384*ca*cf*dR*nf*z3 + 
         256*cf^2*dR*nf*z3 - 1632*ca^2*ng*z3)/t^4)
 
xCO2tt = a*g^2*((-2*cf)/3 + 2*cf*xLn) + a^2*g^2*((-19*ca*cf)/12 - cf^2/12 - 
       (13*ca*cf*Pi^2)/9 - 3*cf*nf*tr + (211*ca*cf*xLn)/9 + 2*cf^2*xLn - 
       (8*cf*nf*tr*xLn)/9 + (20*ca*cf*xLn^2)/3 - (16*cf*nf*tr*xLn^2)/3) + 
     a^3*g^2*((-24113*ca^2*cf)/486 + (4241*ca*cf^2)/108 - (77*cf^3)/3 + 
       (3767*ca^2*cf*Pi^2)/162 - (724*ca*cf^2*Pi^2)/81 - 
       (551*ca^2*cf*Pi^4)/270 + (4*ca*cf^2*Pi^4)/15 - 
       (3215*ca*cf*nf*tr)/243 - (17*cf^2*nf*tr)/3 + (92*ca*cf*nf*Pi^4*tr)/
        135 + (4*cf^2*nf*Pi^4*tr)/15 - (1198*cf*nf^2*tr^2)/243 + 
       (6587*ca^2*cf*xLn)/18 - 57*ca*cf^2*xLn + 129*cf^3*xLn - 
       (142*ca^2*cf*Pi^2*xLn)/9 - (3064*ca*cf*nf*tr*xLn)/27 - 
       (260*cf^2*nf*tr*xLn)/3 + (104*ca*cf*nf*Pi^2*tr*xLn)/9 + 
       (368*cf*nf^2*tr^2*xLn)/27 + (526*ca^2*cf*xLn^2)/3 + 14*ca*cf^2*xLn^2 + 
       (16*ca^2*cf*Pi^2*xLn^2)/3 - (856*ca*cf*nf*tr*xLn^2)/9 - 
       16*cf^2*nf*tr*xLn^2 + (32*cf*nf^2*tr^2*xLn^2)/9 + 
       (320*ca^2*cf*xLn^3)/9 - (416*ca*cf*nf*tr*xLn^3)/9 + 
       (128*cf*nf^2*tr^2*xLn^3)/9 + (449*ca^2*cf*z3)/9 - (656*ca*cf^2*z3)/9 + 
       52*cf^3*z3 - (212*ca^2*cf*Pi^2*z3)/9 - (112*ca*cf*nf*tr*z3)/3 - 
       32*cf^2*nf*tr*z3 + (32*cf*nf^2*tr^2*z3)/3 - 32*ca^2*cf*xLn*z3 - 
       96*ca*cf*nf*tr*xLn*z3 + 96*cf^2*nf*tr*xLn*z3 + (350*ca^2*cf*z5)/3)
 
xCO1tt = g^2/12 + a*g^2*((3*ca)/8 - (ca*xLn)/3) + 
     a^2*g^2*((5737*ca^2)/1296 + (ca^2*Pi^2)/2 - (71*ca*nf*tr)/81 - 
       (cf*nf*tr)/4 - (205*ca^2*xLn)/108 + (2*ca^2*Pi^2*xLn)/9 + 
       (29*ca*nf*tr*xLn)/27 + (2*cf*nf*tr*xLn)/3 - (5*ca^2*xLn^2)/9 + 
       (4*ca*nf*tr*xLn^2)/9 - (4*ca^2*z3)/3) + 
     a^3*g^2*((188750*ca^3)/2187 + (4295*ca^3*Pi^2)/648 + 
       (859*ca^3*Pi^4)/1215 - (966439*ca^2*nf*tr)/17496 - 
       (95*ca*cf*nf*tr)/972 + (35*cf^2*nf*tr)/54 - (127*ca^2*nf*Pi^2*tr)/81 - 
       (13*ca*cf*nf*Pi^2*tr)/27 - (416*ca^2*nf*Pi^4*tr)/1215 - 
       (2*ca*cf*nf*Pi^4*tr)/135 + (17486*ca*nf^2*tr^2)/2187 - 
       (215*cf*nf^2*tr^2)/243 + (4463*ca^3*xLn)/243 + 
       (503*ca^3*Pi^2*xLn)/81 + (2*ca^3*Pi^4*xLn)/9 - (1931*ca^2*nf*tr*xLn)/
        243 + (280*ca*cf*nf*tr*xLn)/27 - (2*cf^2*nf*tr*xLn)/3 - 
       (184*ca^2*nf*Pi^2*tr*xLn)/81 - (4*ca^2*nf*Pi^4*tr*xLn)/27 + 
       (734*ca*nf^2*tr^2*xLn)/243 - (8*cf*nf^2*tr^2*xLn)/27 - 
       (616*ca^3*xLn^2)/81 + (20*ca^3*Pi^2*xLn^2)/27 + 
       (718*ca^2*nf*tr*xLn^2)/81 + (32*ca*cf*nf*tr*xLn^2)/9 - 
       (16*ca^2*nf*Pi^2*tr*xLn^2)/27 - (232*ca*nf^2*tr^2*xLn^2)/81 - 
       (16*cf*nf^2*tr^2*xLn^2)/9 - (160*ca^3*xLn^3)/81 + 
       (208*ca^2*nf*tr*xLn^3)/81 - (64*ca*nf^2*tr^2*xLn^3)/81 - 
       (1348*ca^3*z3)/27 - (98*ca^3*Pi^2*z3)/27 + (421*ca^2*nf*tr*z3)/27 - 
       (106*ca*cf*nf*tr*z3)/27 + (8*cf^2*nf*tr*z3)/9 - 
       (8*ca^2*nf*Pi^2*tr*z3)/27 - (16*ca*nf^2*tr^2*z3)/27 - 
       (140*ca^3*xLn*z3)/9 + (112*ca^2*nf*tr*xLn*z3)/9 - 
       (16*ca*cf*nf*tr*xLn*z3)/3 + (50*ca^3*z5)/9 + (100*ca^2*nf*tr*z5)/9)
 
xPimq4pt = (-16*a*ng)/t^4 + a^2*((5*cf*dR*m4di)/3 - 8*cf*dR*m4di*xLn^2 + 
       ((-64*cf*dR*nf)/9 - (448*ca*ng)/9 - (64*ca*ng*Pi^2)/3 + 
         (128*cf*dR*nf*xLn)/3 - (352*ca*ng*xLn)/3)/t^4) + 
     a^3*((-283*ca*cf*dR*m4di)/18 - (605*cf^2*dR*m4di)/18 + 
       (200*ca*cf*dR*m4di*Pi^2)/27 - (4*ca*cf*dR*m4di*Pi^4)/45 + 
       (8*cf^2*dR*m4di*Pi^4)/45 - (272*cf*dR*m4di*tr)/9 - 
       (272*cf*dR*m4nd*tr)/9 - (34*cf*dR*m4di*nf*tr)/3 + 
       ((-704*ca*cf*dR*m2q)/3 - 192*cf^2*dR*m2q - 64*ca*cf*dR*m2q*Pi^2 + 
         (32*ca*cf*dR*m2q*Pi^4)/9 + (256*cf*dR*m2q*nf*tr)/3)/t^2 + 
       56*ca*cf*dR*m4di*xLn - (196*cf^2*dR*m4di*xLn)/3 + 
       (56*ca*cf*dR*m4di*Pi^2*xLn)/3 - 64*cf*dR*m4di*tr*xLn - 
       64*cf*dR*m4nd*tr*xLn + (16*cf*dR*m4di*nf*tr*xLn)/3 - 
       (1204*ca*cf*dR*m4di*xLn^2)/9 - 40*cf^2*dR*m4di*xLn^2 + 
       (224*cf*dR*m4di*nf*tr*xLn^2)/9 - (704*ca*cf*dR*m4di*xLn^3)/9 - 
       64*cf^2*dR*m4di*xLn^3 + (256*cf*dR*m4di*nf*tr*xLn^3)/9 - 
       (184*ca*cf*dR*m4di*z3)/3 - (16*cf^2*dR*m4di*z3)/3 + 
       (64*cf*dR*m4di*nf*tr*z3)/3 - 32*ca*cf*dR*m4di*xLn*z3 + 
       64*cf^2*dR*m4di*xLn*z3 + ((9952*ca*cf*dR*nf)/81 + (496*cf^2*dR*nf)/3 - 
         (72088*ca^2*ng)/81 - (1024*ca*cf*dR*nf*Pi^2)/27 - 
         (2800*ca^2*ng*Pi^2)/27 + (4352*cf*dR*nf^2*tr)/81 + 
         (10112*ca*cf*dR*nf*xLn)/27 + 128*cf^2*dR*nf*xLn - 
         (29504*ca^2*ng*xLn)/27 + (1024*ca*cf*dR*nf*Pi^2*xLn)/9 - 
         (3200*ca^2*ng*Pi^2*xLn)/9 + (1024*cf*dR*nf^2*tr*xLn)/27 + 
         (5632*ca*cf*dR*nf*xLn^2)/9 - (7744*ca^2*ng*xLn^2)/9 - 
         (1024*cf*dR*nf^2*tr*xLn^2)/9 - 384*ca*cf*dR*nf*z3 - 
         256*cf^2*dR*nf*z3 + 1824*ca^2*ng*z3)/t^4)
 
xCO2pt = a*g^2*(cf/3 + 2*cf*xLn) + a^2*g^2*((227*ca*cf)/36 + (11*cf^2)/12 - 
       (7*ca*cf*Pi^2)/3 - (31*cf*nf*tr)/9 + (301*ca*cf*xLn)/9 + 2*cf^2*xLn - 
       (56*cf*nf*tr*xLn)/9 + (44*ca*cf*xLn^2)/3 - (16*cf*nf*tr*xLn^2)/3) + 
     a^3*g^2*((164045*ca^2*cf)/972 + (301*ca*cf^2)/27 + (233*cf^3)/6 - 
       (12815*ca^2*cf*Pi^2)/162 - (284*ca*cf^2*Pi^2)/81 - 
       (293*ca^2*cf*Pi^4)/90 - (28*ca*cf^2*Pi^4)/135 - 
       (22037*ca*cf*nf*tr)/243 - 49*cf^2*nf*tr + 12*ca*cf*nf*Pi^2*tr + 
       (92*ca*cf*nf*Pi^4*tr)/135 + (4*cf^2*nf*Pi^4*tr)/15 + 
       (458*cf*nf^2*tr^2)/243 + (27757*ca^2*cf*xLn)/54 - 
       (112*ca*cf^2*xLn)/3 + 129*cf^3*xLn - (332*ca^2*cf*Pi^2*xLn)/9 - 
       (5696*ca*cf*nf*tr*xLn)/27 - (308*cf^2*nf*tr*xLn)/3 + 
       (56*ca*cf*nf*Pi^2*tr*xLn)/3 + (464*cf*nf^2*tr^2*xLn)/27 + 
       (3746*ca^2*cf*xLn^2)/9 + 22*ca*cf^2*xLn^2 + (16*ca^2*cf*Pi^2*xLn^2)/
        3 - (2024*ca*cf*nf*tr*xLn^2)/9 - 16*cf^2*nf*tr*xLn^2 + 
       (224*cf*nf^2*tr^2*xLn^2)/9 + (968*ca^2*cf*xLn^3)/9 - 
       (704*ca*cf*nf*tr*xLn^3)/9 + (128*cf*nf^2*tr^2*xLn^3)/9 + 
       (3625*ca^2*cf*z3)/9 - (568*ca*cf^2*z3)/9 + 52*cf^3*z3 + 
       (476*ca^2*cf*Pi^2*z3)/9 - 128*ca*cf*nf*tr*z3 + 16*cf^2*nf*tr*z3 + 
       (32*cf*nf^2*tr^2*z3)/3 - 32*ca^2*cf*xLn*z3 - 96*ca*cf*nf*tr*xLn*z3 + 
       96*cf^2*nf*tr*xLn*z3 - (830*ca^2*cf*z5)/3)
 
xCO1pt = g^2/12 + (7*a*ca*g^2)/24 + a^2*g^2*((1321*ca^2)/432 + 
       (61*ca^2*Pi^2)/108 - (43*ca*nf*tr)/54 + (cf*nf*tr)/12 + (ca^2*xLn)/4 + 
       (2*ca^2*Pi^2*xLn)/9 + (ca*nf*tr*xLn)/3 + (2*cf*nf*tr*xLn)/3 - 
       (4*ca^2*z3)/3) + a^3*g^2*((69761*ca^3)/972 + (9125*ca^3*Pi^2)/972 + 
       (23*ca^3*Pi^4)/30 - (89473*ca^2*nf*tr)/1944 - (1039*ca*cf*nf*tr)/486 + 
       (17*cf^2*nf*tr)/54 - (184*ca^2*nf*Pi^2*tr)/81 - 
       (17*ca*cf*nf*Pi^2*tr)/27 - (464*ca^2*nf*Pi^4*tr)/1215 + 
       (1781*ca*nf^2*tr^2)/243 - (251*cf*nf^2*tr^2)/243 + 
       (2939*ca^3*xLn)/108 + (742*ca^3*Pi^2*xLn)/81 + (2*ca^3*Pi^4*xLn)/9 - 
       (284*ca^2*nf*tr*xLn)/27 + (238*ca*cf*nf*tr*xLn)/27 - 
       (2*cf^2*nf*tr*xLn)/3 - (200*ca^2*nf*Pi^2*tr*xLn)/81 - 
       (4*ca^2*nf*Pi^4*tr*xLn)/27 + (62*ca*nf^2*tr^2*xLn)/27 - 
       (56*cf*nf^2*tr^2*xLn)/27 + (11*ca^3*xLn^2)/6 + 
       (44*ca^3*Pi^2*xLn^2)/27 + (16*ca^2*nf*tr*xLn^2)/9 + 
       (44*ca*cf*nf*tr*xLn^2)/9 - (16*ca^2*nf*Pi^2*tr*xLn^2)/27 - 
       (8*ca*nf^2*tr^2*xLn^2)/9 - (16*cf*nf^2*tr^2*xLn^2)/9 - 
       (1514*ca^3*z3)/27 - (164*ca^3*Pi^2*z3)/27 + (415*ca^2*nf*tr*z3)/27 - 
       (22*ca*cf*nf*tr*z3)/9 + (8*cf^2*nf*tr*z3)/9 - (8*ca^2*nf*Pi^2*tr*z3)/
        27 - (176*ca^3*xLn*z3)/9 + (64*ca^2*nf*tr*xLn*z3)/9 + 
       (170*ca^3*z5)/9 + (100*ca^2*nf*tr*z5)/9)


==> anc/zCF.mres <==
zPimq4tt = (16*a*ng)/z^4 + a^2*((-7*cf*dR*m4di)/3 + (32*cf*dR*m2q)/z^2 + 
       8*cf*dR*m4di*zLn - 8*cf*dR*m4di*zLn^2 + 
       ((-128*cf*dR*nf)/9 + (1264*ca*ng)/9 + (64*ca*ng*Pi^2)/3 - 
         (128*cf*dR*nf*zLn)/3 + (160*ca*ng*zLn)/3)/z^4) + 
     a^3*((-19*ca*cf*dR*m4di)/18 + (487*cf^2*dR*m4di)/18 - 
       (44*ca*cf*dR*m4di*Pi^2)/27 - (4*ca*cf*dR*m4di*Pi^4)/45 + 
       (8*cf^2*dR*m4di*Pi^4)/45 + (16*cf*dR*m4di*tr)/9 + 
       (16*cf*dR*m4nd*tr)/9 - (206*cf*dR*m4di*nf*tr)/9 - 
       24*ca*cf*dR*m4di*z3 - (112*cf^2*dR*m4di*z3)/3 + 
       (64*cf*dR*m4di*nf*tr*z3)/3 + (652*ca*cf*dR*m4di*zLn)/9 - 
       (364*cf^2*dR*m4di*zLn)/3 + (104*ca*cf*dR*m4di*Pi^2*zLn)/9 - 
       64*cf*dR*m4di*tr*zLn - 64*cf*dR*m4nd*tr*zLn + 
       (208*cf*dR*m4di*nf*tr*zLn)/9 - 32*ca*cf*dR*m4di*z3*zLn + 
       64*cf^2*dR*m4di*z3*zLn - (508*ca*cf*dR*m4di*zLn^2)/9 + 
       56*cf^2*dR*m4di*zLn^2 - (160*cf*dR*m4di*nf*tr*zLn^2)/9 - 
       (416*ca*cf*dR*m4di*zLn^3)/9 - 64*cf^2*dR*m4di*zLn^3 + 
       (256*cf*dR*m4di*nf*tr*zLn^3)/9 + ((3712*ca*cf*dR*m2q)/9 + 
         64*cf^2*dR*m2q + (64*ca*cf*dR*m2q*Pi^2)/9 + (32*ca*cf*dR*m2q*Pi^4)/
          135 - (512*cf*dR*m2q*nf*tr)/9 + 64*ca*cf*dR*m2q*z3 + 
         (1024*ca*cf*dR*m2q*zLn)/3 + 384*cf^2*dR*m2q*zLn - 
         (512*cf*dR*m2q*nf*tr*zLn)/3)/z^2 + ((-49984*ca*cf*dR*nf)/81 - 
         (688*cf^2*dR*nf)/3 + (149368*ca^2*ng)/81 - (512*ca*cf*dR*nf*Pi^2)/
          27 + (8896*ca^2*ng*Pi^2)/27 - (1280*cf*dR*nf^2*tr)/81 + 
         384*ca*cf*dR*nf*z3 + 256*cf^2*dR*nf*z3 - 1632*ca^2*ng*z3 - 
         (25088*ca*cf*dR*nf*zLn)/27 - 128*cf^2*dR*nf*zLn + 
         (43712*ca^2*ng*zLn)/27 - (1024*ca*cf*dR*nf*Pi^2*zLn)/9 + 
         (2432*ca^2*ng*Pi^2*zLn)/9 + (2048*cf*dR*nf^2*tr*zLn)/27 - 
         (3328*ca*cf*dR*nf*zLn^2)/9 + (2560*ca^2*ng*zLn^2)/9 + 
         (1024*cf*dR*nf^2*tr*zLn^2)/9)/z^4)
 
zCO2tt = a*g^2*((-2*cf)/3 + 2*cf*zLn) + a^2*g^2*((-19*ca*cf)/12 - cf^2/12 - 
       (13*ca*cf*Pi^2)/9 - 3*cf*nf*tr + (211*ca*cf*zLn)/9 + 2*cf^2*zLn - 
       (8*cf*nf*tr*zLn)/9 + (20*ca*cf*zLn^2)/3 - (16*cf*nf*tr*zLn^2)/3) + 
     a^3*g^2*((-24113*ca^2*cf)/486 + (4241*ca*cf^2)/108 - (77*cf^3)/3 + 
       (3767*ca^2*cf*Pi^2)/162 - (724*ca*cf^2*Pi^2)/81 - 
       (551*ca^2*cf*Pi^4)/270 + (4*ca*cf^2*Pi^4)/15 - 
       (3215*ca*cf*nf*tr)/243 - (17*cf^2*nf*tr)/3 + (92*ca*cf*nf*Pi^4*tr)/
        135 + (4*cf^2*nf*Pi^4*tr)/15 - (1198*cf*nf^2*tr^2)/243 + 
       (449*ca^2*cf*z3)/9 - (656*ca*cf^2*z3)/9 + 52*cf^3*z3 - 
       (212*ca^2*cf*Pi^2*z3)/9 - (112*ca*cf*nf*tr*z3)/3 - 32*cf^2*nf*tr*z3 + 
       (32*cf*nf^2*tr^2*z3)/3 + (350*ca^2*cf*z5)/3 + (6587*ca^2*cf*zLn)/18 - 
       57*ca*cf^2*zLn + 129*cf^3*zLn - (142*ca^2*cf*Pi^2*zLn)/9 - 
       (3064*ca*cf*nf*tr*zLn)/27 - (260*cf^2*nf*tr*zLn)/3 + 
       (104*ca*cf*nf*Pi^2*tr*zLn)/9 + (368*cf*nf^2*tr^2*zLn)/27 - 
       32*ca^2*cf*z3*zLn - 96*ca*cf*nf*tr*z3*zLn + 96*cf^2*nf*tr*z3*zLn + 
       (526*ca^2*cf*zLn^2)/3 + 14*ca*cf^2*zLn^2 + (16*ca^2*cf*Pi^2*zLn^2)/3 - 
       (856*ca*cf*nf*tr*zLn^2)/9 - 16*cf^2*nf*tr*zLn^2 + 
       (32*cf*nf^2*tr^2*zLn^2)/9 + (320*ca^2*cf*zLn^3)/9 - 
       (416*ca*cf*nf*tr*zLn^3)/9 + (128*cf*nf^2*tr^2*zLn^3)/9)
 
zCO1tt = g^2/12 + a*g^2*((3*ca)/8 - (ca*zLn)/3) + 
     a^2*g^2*((5737*ca^2)/1296 + (ca^2*Pi^2)/2 - (71*ca*nf*tr)/81 - 
       (cf*nf*tr)/4 - (4*ca^2*z3)/3 - (205*ca^2*zLn)/108 + 
       (2*ca^2*Pi^2*zLn)/9 + (29*ca*nf*tr*zLn)/27 + (2*cf*nf*tr*zLn)/3 - 
       (5*ca^2*zLn^2)/9 + (4*ca*nf*tr*zLn^2)/9) + 
     a^3*g^2*((188750*ca^3)/2187 + (4295*ca^3*Pi^2)/648 + 
       (859*ca^3*Pi^4)/1215 - (966439*ca^2*nf*tr)/17496 - 
       (95*ca*cf*nf*tr)/972 + (35*cf^2*nf*tr)/54 - (127*ca^2*nf*Pi^2*tr)/81 - 
       (13*ca*cf*nf*Pi^2*tr)/27 - (416*ca^2*nf*Pi^4*tr)/1215 - 
       (2*ca*cf*nf*Pi^4*tr)/135 + (17486*ca*nf^2*tr^2)/2187 - 
       (215*cf*nf^2*tr^2)/243 - (1348*ca^3*z3)/27 - (98*ca^3*Pi^2*z3)/27 + 
       (421*ca^2*nf*tr*z3)/27 - (106*ca*cf*nf*tr*z3)/27 + 
       (8*cf^2*nf*tr*z3)/9 - (8*ca^2*nf*Pi^2*tr*z3)/27 - 
       (16*ca*nf^2*tr^2*z3)/27 + (50*ca^3*z5)/9 + (100*ca^2*nf*tr*z5)/9 + 
       (4463*ca^3*zLn)/243 + (503*ca^3*Pi^2*zLn)/81 + (2*ca^3*Pi^4*zLn)/9 - 
       (1931*ca^2*nf*tr*zLn)/243 + (280*ca*cf*nf*tr*zLn)/27 - 
       (2*cf^2*nf*tr*zLn)/3 - (184*ca^2*nf*Pi^2*tr*zLn)/81 - 
       (4*ca^2*nf*Pi^4*tr*zLn)/27 + (734*ca*nf^2*tr^2*zLn)/243 - 
       (8*cf*nf^2*tr^2*zLn)/27 - (140*ca^3*z3*zLn)/9 + 
       (112*ca^2*nf*tr*z3*zLn)/9 - (16*ca*cf*nf*tr*z3*zLn)/3 - 
       (616*ca^3*zLn^2)/81 + (20*ca^3*Pi^2*zLn^2)/27 + 
       (718*ca^2*nf*tr*zLn^2)/81 + (32*ca*cf*nf*tr*zLn^2)/9 - 
       (16*ca^2*nf*Pi^2*tr*zLn^2)/27 - (232*ca*nf^2*tr^2*zLn^2)/81 - 
       (16*cf*nf^2*tr^2*zLn^2)/9 - (160*ca^3*zLn^3)/81 + 
       (208*ca^2*nf*tr*zLn^3)/81 - (64*ca*nf^2*tr^2*zLn^3)/81)
 
zPimq4pt = (-16*a*ng)/z^4 + a^2*((5*cf*dR*m4di)/3 - 8*cf*dR*m4di*zLn^2 + 
       ((-64*cf*dR*nf)/9 - (448*ca*ng)/9 - (64*ca*ng*Pi^2)/3 + 
         (128*cf*dR*nf*zLn)/3 - (352*ca*ng*zLn)/3)/z^4) + 
     a^3*((-283*ca*cf*dR*m4di)/18 - (605*cf^2*dR*m4di)/18 + 
       (200*ca*cf*dR*m4di*Pi^2)/27 - (4*ca*cf*dR*m4di*Pi^4)/45 + 
       (8*cf^2*dR*m4di*Pi^4)/45 - (272*cf*dR*m4di*tr)/9 - 
       (272*cf*dR*m4nd*tr)/9 - (34*cf*dR*m4di*nf*tr)/3 + 
       ((704*ca*cf*dR*m2q)/3 + 192*cf^2*dR*m2q + 64*ca*cf*dR*m2q*Pi^2 - 
         (32*ca*cf*dR*m2q*Pi^4)/9 - (256*cf*dR*m2q*nf*tr)/3)/z^2 - 
       (184*ca*cf*dR*m4di*z3)/3 - (16*cf^2*dR*m4di*z3)/3 + 
       (64*cf*dR*m4di*nf*tr*z3)/3 + 56*ca*cf*dR*m4di*zLn - 
       (196*cf^2*dR*m4di*zLn)/3 + (56*ca*cf*dR*m4di*Pi^2*zLn)/3 - 
       64*cf*dR*m4di*tr*zLn - 64*cf*dR*m4nd*tr*zLn + 
       (16*cf*dR*m4di*nf*tr*zLn)/3 - 32*ca*cf*dR*m4di*z3*zLn + 
       64*cf^2*dR*m4di*z3*zLn - (1204*ca*cf*dR*m4di*zLn^2)/9 - 
       40*cf^2*dR*m4di*zLn^2 + (224*cf*dR*m4di*nf*tr*zLn^2)/9 - 
       (704*ca*cf*dR*m4di*zLn^3)/9 - 64*cf^2*dR*m4di*zLn^3 + 
       (256*cf*dR*m4di*nf*tr*zLn^3)/9 + ((9952*ca*cf*dR*nf)/81 + 
         (496*cf^2*dR*nf)/3 - (72088*ca^2*ng)/81 - (1024*ca*cf*dR*nf*Pi^2)/
          27 - (2800*ca^2*ng*Pi^2)/27 + (4352*cf*dR*nf^2*tr)/81 - 
         384*ca*cf*dR*nf*z3 - 256*cf^2*dR*nf*z3 + 1824*ca^2*ng*z3 + 
         (10112*ca*cf*dR*nf*zLn)/27 + 128*cf^2*dR*nf*zLn - 
         (29504*ca^2*ng*zLn)/27 + (1024*ca*cf*dR*nf*Pi^2*zLn)/9 - 
         (3200*ca^2*ng*Pi^2*zLn)/9 + (1024*cf*dR*nf^2*tr*zLn)/27 + 
         (5632*ca*cf*dR*nf*zLn^2)/9 - (7744*ca^2*ng*zLn^2)/9 - 
         (1024*cf*dR*nf^2*tr*zLn^2)/9)/z^4)
 
zCO2pt = a*g^2*(cf/3 + 2*cf*zLn) + a^2*g^2*((227*ca*cf)/36 + (11*cf^2)/12 - 
       (7*ca*cf*Pi^2)/3 - (31*cf*nf*tr)/9 + (301*ca*cf*zLn)/9 + 2*cf^2*zLn - 
       (56*cf*nf*tr*zLn)/9 + (44*ca*cf*zLn^2)/3 - (16*cf*nf*tr*zLn^2)/3) + 
     a^3*g^2*((164045*ca^2*cf)/972 + (301*ca*cf^2)/27 + (233*cf^3)/6 - 
       (12815*ca^2*cf*Pi^2)/162 - (284*ca*cf^2*Pi^2)/81 - 
       (293*ca^2*cf*Pi^4)/90 - (28*ca*cf^2*Pi^4)/135 - 
       (22037*ca*cf*nf*tr)/243 - 49*cf^2*nf*tr + 12*ca*cf*nf*Pi^2*tr + 
       (92*ca*cf*nf*Pi^4*tr)/135 + (4*cf^2*nf*Pi^4*tr)/15 + 
       (458*cf*nf^2*tr^2)/243 + (3625*ca^2*cf*z3)/9 - (568*ca*cf^2*z3)/9 + 
       52*cf^3*z3 + (476*ca^2*cf*Pi^2*z3)/9 - 128*ca*cf*nf*tr*z3 + 
       16*cf^2*nf*tr*z3 + (32*cf*nf^2*tr^2*z3)/3 - (830*ca^2*cf*z5)/3 + 
       (27757*ca^2*cf*zLn)/54 - (112*ca*cf^2*zLn)/3 + 129*cf^3*zLn - 
       (332*ca^2*cf*Pi^2*zLn)/9 - (5696*ca*cf*nf*tr*zLn)/27 - 
       (308*cf^2*nf*tr*zLn)/3 + (56*ca*cf*nf*Pi^2*tr*zLn)/3 + 
       (464*cf*nf^2*tr^2*zLn)/27 - 32*ca^2*cf*z3*zLn - 
       96*ca*cf*nf*tr*z3*zLn + 96*cf^2*nf*tr*z3*zLn + 
       (3746*ca^2*cf*zLn^2)/9 + 22*ca*cf^2*zLn^2 + (16*ca^2*cf*Pi^2*zLn^2)/
        3 - (2024*ca*cf*nf*tr*zLn^2)/9 - 16*cf^2*nf*tr*zLn^2 + 
       (224*cf*nf^2*tr^2*zLn^2)/9 + (968*ca^2*cf*zLn^3)/9 - 
       (704*ca*cf*nf*tr*zLn^3)/9 + (128*cf*nf^2*tr^2*zLn^3)/9)
 
zCO1pt = g^2/12 + (7*a*ca*g^2)/24 + a^2*g^2*((1321*ca^2)/432 + 
       (61*ca^2*Pi^2)/108 - (43*ca*nf*tr)/54 + (cf*nf*tr)/12 - 
       (4*ca^2*z3)/3 + (ca^2*zLn)/4 + (2*ca^2*Pi^2*zLn)/9 + 
       (ca*nf*tr*zLn)/3 + (2*cf*nf*tr*zLn)/3) + 
     a^3*g^2*((69761*ca^3)/972 + (9125*ca^3*Pi^2)/972 + (23*ca^3*Pi^4)/30 - 
       (89473*ca^2*nf*tr)/1944 - (1039*ca*cf*nf*tr)/486 + 
       (17*cf^2*nf*tr)/54 - (184*ca^2*nf*Pi^2*tr)/81 - 
       (17*ca*cf*nf*Pi^2*tr)/27 - (464*ca^2*nf*Pi^4*tr)/1215 + 
       (1781*ca*nf^2*tr^2)/243 - (251*cf*nf^2*tr^2)/243 - (1514*ca^3*z3)/27 - 
       (164*ca^3*Pi^2*z3)/27 + (415*ca^2*nf*tr*z3)/27 - 
       (22*ca*cf*nf*tr*z3)/9 + (8*cf^2*nf*tr*z3)/9 - (8*ca^2*nf*Pi^2*tr*z3)/
        27 + (170*ca^3*z5)/9 + (100*ca^2*nf*tr*z5)/9 + (2939*ca^3*zLn)/108 + 
       (742*ca^3*Pi^2*zLn)/81 + (2*ca^3*Pi^4*zLn)/9 - 
       (284*ca^2*nf*tr*zLn)/27 + (238*ca*cf*nf*tr*zLn)/27 - 
       (2*cf^2*nf*tr*zLn)/3 - (200*ca^2*nf*Pi^2*tr*zLn)/81 - 
       (4*ca^2*nf*Pi^4*tr*zLn)/27 + (62*ca*nf^2*tr^2*zLn)/27 - 
       (56*cf*nf^2*tr^2*zLn)/27 - (176*ca^3*z3*zLn)/9 + 
       (64*ca^2*nf*tr*z3*zLn)/9 + (11*ca^3*zLn^2)/6 + 
       (44*ca^3*Pi^2*zLn^2)/27 + (16*ca^2*nf*tr*zLn^2)/9 + 
       (44*ca*cf*nf*tr*zLn^2)/9 - (16*ca^2*nf*Pi^2*tr*zLn^2)/27 - 
       (8*ca*nf^2*tr^2*zLn^2)/9 - (16*cf*nf^2*tr^2*zLn^2)/9)

